MB Tools reloaded

We address the problem of evaluation of multiloop Feynman integrals by means of their Mellin-Barnes representation. After a brief overview of available capabilities though open source toolkits and their application in various circumstances, we introduce a new code MBcreate which allows one to automatically deduce a concise Mellin-Barnes representation for a given parametric integral. A thorough discussion of its implementation and use is provided.

==> anc/MBcreate.m <==
If[Options[MBcreate] === {},
    Options[MBcreate] = {
        "XVar" -> x,
        "ZVar" -> z,
        "EpVar" -> ep,
        "d0" -> 4,
        "Verbose" -> Automatic
    }
];

MBcreate::usage = "Creates MB representaion. Input is either {U, F, loops} or {gammas, monom, {{function, exponent},...}, UsedDelta}. The possible options include XVar, ZVar, EpVar, d0 and Verbose which can have options False (minimal), Automatic (middle, default) and True (maximum)";

BeginPackage["MB`"];

Begin["`Private`"];

MBcreate = Global`MBcreate;

SeparateMonom::usage = "SeparateMonom[{gammas,monom,functions,UsedDelta}, options] splits possible monomials from functions to monom";
SeparateMonom[{gammas_,monom2_,functions2_,UsedDelta_}, options:OptionsPattern[MBcreate]]:=Module[{temp, c, i, j, monom, monoms, functions},
    {monom,functions}={monom2,functions2};
    functions=Flatten[(
        c=##[[2]];
        temp=FactorList[##[[1]]];
        If[Length[temp] > 1,
            For[i = 1, i <= Length[temp], ++i,
                If[And[IntegerQ[temp[[i, 1]]], temp[[i, 1]] < 0],
                    If[temp[[i,2]] =!= 1,
                        Print["Strange FactorList"];
                        Print[InputForm[{monom2, functions2}]];
                        Abort[];
                    ];
                    For[j = 1, j <= Length[temp], j++,
                        If[i == j, Continue[]];
                        If[temp[[j,1]] == 1, Continue[]];
                        If[Head[temp[[j,1]]] === OptionValue["XVar"], Continue[]];
                        (*If[And @@ ((## > 0) & /@ List @@ temp[[j,1]] /. OptionValue["XVar"][_] -> 1), Continue[]];*) (*that would make a pure negative after multiplication*)
                        If[temp[[j,2]] == 1,
                            temp[[j,1]] *= temp[[i,1]];
                            temp[[i,1]] = 1;
                            Break[];
                        ]
                    ];
                    If[j > Length[temp],
                        Print["Strange FactorList"];
                        Print[InputForm[{monom2, functions2}]];
                        Print[##[[1]]];
                        Abort[];
                    ];
                ];
            ];
            temp=DeleteCases[temp,{1,_}];
            temp={##[[1]],##[[2]]*c}&/@temp;
        ];
        temp
    )&/@functions,1];
    functions={Expand[##[[1]]],##[[2]]}&/@functions;
    monoms=Select[functions,(Head[##[[1]]]=!=Plus)&];
    monom*=(Times@@((##[[1]]^##[[2]])&/@monoms));
    functions=Select[functions,(Head[##[[1]]]===Plus)&];
    functions=Reap[Sow[##[[2]], ##[[1]]] & /@ functions, _, {#1, Expand[Plus @@ #2]} &][[2]];
    functions=DeleteCases[functions,{_,0}];
    {gammas,monom,functions,UsedDelta}
]

SortFunctions[functions_i, options:OptionsPattern[MBcreate]] := Reverse[SortBy[functions, {Exponent[##[[1]] /. OptionValue["XVar"][_] -> OptionValue["XVar"], OptionValue["XVar"]] &, Length[##[[1]]] &}]]

MakeStep::usage = "MakeStep[{gammas,monom,functions,UsedDelta}, i, options] introduces MB by x[i] if needed and integrates by x[i]";
MakeStep[{gammas2_,monom2_,functions2_,UsedDelta_}, i_, options:OptionsPattern[MBcreate]]:=Module[{temp, monom, functions, gammas, ll, j, u, var, powers, bad, newfunctions, a, l, alpha, beta},
    var=OptionValue["XVar"][i];
    monom=monom2;
    functions=functions2;
    gammas=gammas2;
    If[Not[MemberQ[Variables[functions],var]],
        Return[{{gammas, monom, functions, UsedDelta}, 0}]
    ];
    powers={Exponent[##[[1]],var]}&/@functions;
    bad=Length[Select[powers,(##[[1]]!=0)&]];

    ll = 1;
    l=Length[Union[Cases[{monom2,functions2,gammas2},OptionValue["ZVar"][_],{0,Infinity}]]]+1;
    newfunctions={};
    If[bad>1,
        For[j=Length[functions],j>0,j--,
            If[powers[[j]][[1]]!=0,
                temp=Table[{Coefficient[functions[[j]][[1]],var,u],If[u===powers[[j]][[1]],functions[[j]][[2]],0]},{u,0,powers[[j]][[1]]}];
                a=temp[[Length[temp]]][[2]];
                For[u=1,u<Length[temp],u++,
                    temp[[u]][[2]]+=OptionValue["ZVar"][l];
                    gammas*=(Gamma[-OptionValue["ZVar"][l]]);
                    temp[[Length[temp]]][[2]]-=OptionValue["ZVar"][l];
                    l++;
                    ll++;
                ];
                For[u=1,u<=Length[temp],u++,
                    monom*=(var^(temp[[u]][[2]]*(u-1)));
                ];
                gammas*=(Gamma[Expand[-temp[[Length[temp]]][[2]]]]/Gamma[-a]);
                newfunctions=Join[temp,newfunctions];
                functions=Delete[functions,j];
                bad--;
            ];
            If[bad==1,Break[]];
        ]
    ];
    functions=Join[functions,newfunctions];
    (*now performing integration for var*)
    powers={Exponent[##[[1]],var]}&/@functions;
    For[j=1,j<=Length[functions],j++,
        If[powers[[j]][[1]]!=0,Break[]];
    ];
    If[powers[[j]][[1]]>1,Return[{{gammas2, monom2, functions2, UsedDelta}, Infinity}]];
    alpha=Exponent[monom,var];
    beta=functions[[j]][[2]];
    newfunctions={{Coefficient[functions[[j]][[1]],var,0],beta+alpha+1},{Coefficient[functions[[j]][[1]],var,1],-alpha-1}};
    gammas*=(Gamma[alpha+1]*Gamma[-beta-alpha-1]/Gamma[-beta]);
    functions=Delete[functions,j];
    functions=Join[newfunctions,functions];
    {monom,functions} = Take[SeparateMonom[{gammas,monom,functions,UsedDelta}, options], {2, 3}];
    monom = PowerExpand[monom];
    monom=monom/.var->1;
    Return[{{gammas, monom, functions, UsedDelta},ll}];
]

MBinit[{U_,V_,h_}, options:OptionsPattern[MBcreate]] := Module[{temp, vars, n, i, var, c, newfunctions, functions, monom, monoms, u, p1, p2, gammas},
    vars=Sort[Cases[Variables[{U,V}],OptionValue["XVar"][_]]];
    n=Last[vars][[1]];
    {p1,p2}=Expand[{n-(h+1)(OptionValue["d0"]/2-OptionValue["EpVar"]),-(n-h(OptionValue["d0"]/2-OptionValue["EpVar"]))}];
    functions={{U,p1},{V,p2}};
    monom=1;
    gammas= Gamma[Expand[n+ h*(OptionValue["EpVar"]-2)]] ;
    {gammas,monom,functions,False}
]

MBauto::usage = "MBauto[{gammas,monom,functions,UsedDelta}, options] performs all possible simplifications which do not require an introduction of an extra MB";
MBauto[{gammas2_,monom2_,functions2_,UsedDelta2_}, options:OptionsPattern[MBcreate]]:=Module[{gammas, monom, functions, UsedDelta, temp, vars, n, i, var, c, newfunctions, monoms, l, u, beta, monom3, functions3, gammas3, PairsSearch, j, rule, alpha, xi, eta, ll, k, UsedDelta3},
    {gammas,monom,functions,UsedDelta}={gammas2,monom2,functions2,UsedDelta2};
    vars=Sort[Cases[Variables[functions],OptionValue["XVar"][_]]];
    If[Length[vars]==0,
        Return[{gammas,monom,functions,UsedDelta}]
    ];
    n=Last[vars][[1]];
    Label[PairsSearch];
    For[i=1,i<=n,i++,
        If[Not[MemberQ[Variables[ExpandAll[functions]],OptionValue["XVar"][i]]],
            Continue[]
        ];
        For[j=i+1,j<=n,j++,
           If[Not[MemberQ[Variables[ExpandAll[functions]],OptionValue["XVar"][j]]],Continue[]];
            rule=OptionValue["XVar"][i]->-OptionValue["XVar"][j];
            If[Not[MemberQ[Variables[ExpandAll[functions/.rule]],OptionValue["XVar"][j]]],   (* simple pair replacement - integrating by xi *)
                If[OptionValue["Verbose"] =!= False,
                    Print["Sum of two variables only in one factor, integrating: ",{i,j}];
                ];
                {gammas3,monom3,functions3,UsedDelta3}={gammas,monom,functions,UsedDelta};
                alpha=Exponent[monom,OptionValue["XVar"][i]];
                beta=Exponent[monom,OptionValue["XVar"][j]];
                gammas*=(Gamma[alpha+1]Gamma[beta+1]/Gamma[alpha+beta+2]); (* integral by xi *)
                monom=monom/.(OptionValue["XVar"][i]->OptionValue["XVar"][j]); (* eta *)
                monom*=OptionValue["XVar"][j];
                functions=functions/.(OptionValue["XVar"][i]->0);
                {monom,functions} = Take[SeparateMonom[{gammas,monom,functions,UsedDelta}, options], {2, 3}];
                monom = PowerExpand[monom];
                functions = Reverse[SortBy[functions, Length[First[##]] SortFunctions[functions, options]]];
                If[OptionValue["Verbose"] == True,
                    Print[{gammas,monom,functions,UsedDelta}];
                ];
                If[Length[Cases[Variables[functions],OptionValue["XVar"][_]]]==0,
                    If[OptionValue["Verbose"] =!= False,
                        Print["Stepping back, using delta"];
                    ];
                    {gammas,monom,functions,UsedDelta} = {gammas3,monom3,functions3,True}/.OptionValue["XVar"][i]->1;
                    functions = Reverse[SortBy[functions, Length[First[##]] SortFunctions[functions, options]]];
                    If[OptionValue["Verbose"] === True,
                        Print[{gammas,monom,functions,UsedDelta}];
                    ];
                    GoTo[SingleSearch];
                ];
                Goto[PairsSearch];
            ,
                {functions3,gammas3}=Expand[{functions,gammas}/.{OptionValue["XVar"][i]->eta*xi,OptionValue["XVar"][j]->eta*(1-xi)}];
                {functions3,gammas3}=Expand[{functions3,gammas3}/.{xi->OptionValue["XVar"][i],eta->OptionValue["XVar"][j]}];
                beta=Exponent[monom,OptionValue["XVar"][j]];
                monom3=PowerExpand[OptionValue["XVar"][j]*(monom/.{OptionValue["XVar"][i]->OptionValue["XVar"][i]*OptionValue["XVar"][j]})];
                {monom3,functions3} = Take[SeparateMonom[{gammas,monom3,functions3,UsedDelta}, options], {2, 3}];
                monom3 = PowerExpand[monom3];
                {{gammas3,monom3,functions3,UsedDelta3}, ll} = MakeStep[{gammas3,monom3,functions3,UsedDelta3}, j, options];
                If[ll===1,  (* advanced pair replacement - integration by  eta, then xi *)
                (* !!!! should be a special case for returned 0*)
                    For[k=1,k<=Length[functions3],k++,
                        If[Not[MemberQ[Variables[functions3[[k]][[1]]],OptionValue["XVar"][i]]],Continue[]];
                        If[TrueQ[NumberQ[Factor[functions3[[k]][[1]]/(1-OptionValue["XVar"][i])]]],
                            beta+=functions3[[k]][[2]];
                        ,
                            beta=Infinity;
                            Break[];
                        ];
                    ];
                    If[beta=!=Infinity,
                        alpha=Exponent[monom3,OptionValue["XVar"][i]];
                        gammas3*=(Gamma[alpha+1]Gamma[beta+1]/Gamma[alpha+beta+2]); (* integral by xi *)
                        monom3=monom3/.(OptionValue["XVar"][i]->1); (* eta *)
                        functions3=functions3/.(OptionValue["XVar"][i]->0);
                        {monom3,functions3} = Take[SeparateMonom[{gammas,monom3,functions3,UsedDelta}, options], {2, 3}];
                        monom3 = PowerExpand[monom3];
                        If[OptionValue["Verbose"] =!= False,
                            Print["{x[i] -> eta*xi, x[j] -> eta*(1 - xi)} /. {xi -> x[i], eta -> x[j]}, integrating by x[j]: ",{i,j}];
                        ];
                        {gammas,monom,functions}={gammas3,monom3,functions3};
                        functions = Reverse[SortBy[functions, Length[First[##]] SortFunctions[functions, options]]];
                        If[OptionValue["Verbose"] == True,
                            Print[{gammas,monom,functions,UsedDelta}];
                        ];
                        Goto[PairsSearch];
                    ]
                ];
            ];
        ];
    ];
    Label[SingleSearch];
    {monom,functions} = Take[SeparateMonom[{gammas,monom,functions,UsedDelta}, options], {2, 3}];
    monom = PowerExpand[monom];
    If[And[Length[Union[Cases[Variables[{monom,functions}],OptionValue["XVar"][_]]]]===1,Not[UsedDelta]],
        var=Cases[Variables[{monom,functions}],OptionValue["XVar"][_]][[1]];
        monom=monom/.var->1;
        functions=functions/.var->1;
        If[OptionValue["Verbose"] =!= False,
            Print["Using delta for ", var];
        ];
        functions = Reverse[SortBy[functions, Length[First[##]] SortFunctions[functions, options]]];
        If[OptionValue["Verbose"] == True,
            Print[{gammas,monom,functions,UsedDelta}];
        ];
        Return[{gammas,monom,functions,UsedDelta}];
    ];
    vars=Sort[Cases[Variables[functions],OptionValue["XVar"][_]]];
    n=Last[vars][[1]];
    For[j=1,j<=n,j++,
        If[Not[MemberQ[vars,OptionValue["XVar"][j]]],
            Continue[]
        ];
        {{gammas3,monom3,functions3,UsedDelta}, ll} = MakeStep[{gammas,monom,functions,UsedDelta}, j, options];
        If[ll==1,
            (*Print[{gammas,monom,functions,UsedDelta}];*)
            If[OptionValue["Verbose"] =!= False,
                Print["Integration: ",j];
            ];
            {monom,functions,gammas}={monom3,functions3,gammas3};
            monom = PowerExpand[monom];
            functions = Reverse[SortBy[functions, Length[First[##]] SortFunctions[functions, options]]];
            If[OptionValue["Verbose"] == True,
                Print[{gammas,monom,functions,UsedDelta}];
            ];
            If[UsedDelta,GoTo[SingleSearch],Goto[PairsSearch]];
        ];
    ];
    If[And[Length[Union[Cases[Variables[{monom,functions}],OptionValue["XVar"][_]]]]===1,Not[UsedDelta]],
        var=Cases[Variables[{monom,functions}],OptionValue["XVar"][_]][[1]];
        monom=monom/.var->1;
        functions=functions/.var->1;
        If[OptionValue["Verbose"] =!= False,
            Print["Using delta for ", var];
        ];
        functions = Reverse[SortBy[functions, Length[First[##]] SortFunctions[functions, options]]];
        If[OptionValue["Verbose"] == True,
            Print[{gammas,monom,functions,UsedDelta}];
        ];
    ];
    {gammas,monom,functions,UsedDelta}

]

MBsplitExtraVars::usage = "MBsplitExtraVars[{gammas,monom,functions,UsedDelta}, options] splits with MB for all extra variables (kinematic invariants)";
MBsplitExtraVars[{gammas2_,monom2_,functions2_,UsedDelta2_}, options:OptionsPattern[MBcreate]]:=Module[{gammas, monom, functions, UsedDelta, vars, n, l, extraVars, var, j, i, zeroTerm, coeff, restart},
    {gammas,monom,functions,UsedDelta}={gammas2,monom2,functions2,UsedDelta2};
    vars=Sort[Cases[Variables[functions],OptionValue["XVar"][_]]];
    n=Last[vars][[1]];
    Label[restart];
    l=Length[Union[Cases[{gammas,monom,functions,UsedDelta},OptionValue["ZVar"][_],{0,Infinity}]]]+1;
    extraVars = Complement[Variables[functions], vars];
    For[j = 1, j<=Length[extraVars], ++j,
        var = extraVars[[j]];
        For[i = 1, i<=Length[functions], ++i,
            If[Exponent[functions[[i,1]], var] == 1,
                zeroTerm = functions[[i,1]]/.var->0;
                coeff = (functions[[i,1]] - zeroTerm)/var;
                If[OptionValue["Verbose"] =!= False,
                    Print["Splitting f[",i,"] = c1 * ",var," + c2"];
                ];
                (*
                    functions[[i,1]] = zeroTerm + coeff*var;
                    (zeroTerm + coeff*var)^power -> Gamma[-z]*Gamma[-power+z]/Gamma[-power] * coeff^z * var^z * zeroTerm^(power-z)
                *)
                gammas*=(Gamma[-OptionValue["ZVar"][l]]*Gamma[-functions[[i,2]]+OptionValue["ZVar"][l]]/Gamma[-functions[[i,2]]]);
                AppendTo[functions, {coeff, OptionValue["ZVar"][l]}];
                functions[[i, 1]] = zeroTerm;
                functions[[i, 2]] -= OptionValue["ZVar"][l];
                monom*=var^OptionValue["ZVar"][l];
                {monom,functions} = Take[SeparateMonom[{gammas,monom,functions,UsedDelta}, options], {2, 3}];
                monom = PowerExpand[monom];
                functions = Reverse[SortBy[functions, Length[First[##]] SortFunctions[functions, options]]];
                If[OptionValue["Verbose"] == True,
                    Print[{gammas,monom,functions,UsedDelta}];
                ];
                Goto[restart];
            ];
        ]
    ];
    {gammas,monom,functions,UsedDelta}
]

MBpairStep::usage = "MBpairStep[{gammas,monom,functions,UsedDelta}, {i, j} options] performs a trick of replacing x[i]->eta*ksi, x[j]->eta(1-ksi), integration by eta splitting with MB and integration";
MBpairStep[{gammas2_,monom2_,functions2_,UsedDelta2_}, {i_,j_}, options:OptionsPattern[MBcreate]]:=Module[{gammas, monom, functions, UsedDelta, temp, vars, n, var, c, newfunctions, monoms, l, ll, u, k, part0, part1, part2, xx, alpha, beta,eta1,eta2,xi,pow},
    {gammas,monom,functions,UsedDelta}={gammas2,monom2,functions2,UsedDelta2};
    vars=Sort[Cases[Variables[functions],OptionValue["XVar"][_]]];
    n=Last[vars][[1]];
    l=Length[Union[Cases[{gammas,monom,functions,UsedDelta},OptionValue["ZVar"][_],{0,Infinity}]]]+1;
    {gammas, monom, functions, UsedDelta} = {gammas, monom, functions, UsedDelta} /. {OptionValue["XVar"][i] -> eta1*xi, OptionValue["XVar"][j] -> eta2*xi} /. {eta1 -> OptionValue["XVar"][i],  eta2 -> OptionValue["XVar"][j], xi -> OptionValue["XVar"][n+1]};
    monom*=OptionValue["XVar"][n+1]; (* Jacobian *)
    {monom,functions} = Take[SeparateMonom[{gammas,monom,functions,UsedDelta}, options], {2, 3}];
    monom = PowerExpand[monom];
    If[OptionValue["Verbose"] =!= False,
        Print["Integrating by x[",i,"]+x[",j,"]->x[", n+1,"]"];
    ];
    {{gammas,monom,functions,UsedDelta}, xx} = MakeStep[{gammas,monom,functions,UsedDelta}, n+1, options];
    l=Length[Union[Cases[{gammas,monom,functions,UsedDelta},OptionValue["ZVar"][_],{0,Infinity}]]]+1;
    functions = Reverse[SortBy[functions, Length[First[##]] SortFunctions[functions, options]]];
    If[OptionValue["Verbose"] == True,
        Print[{gammas,monom,functions,UsedDelta}];
    ];
    {monom,functions} = Take[SeparateMonom[{gammas,monom,functions,UsedDelta}, options], {2, 3}];
    monom = PowerExpand[monom];
    For[k=1,k<=Length[functions],k++,
        If[MemberQ[Variables[Expand[functions[[k]][[1]]/.(OptionValue["XVar"][i]->-OptionValue["XVar"][j])]],OptionValue["XVar"][j]],
            Break[];
        ];
    ];
    If[k > Length[functions],
        If[OptionValue["Verbose"] == False,
            Return[False];
        ];
        Print["Strange MBpairStep 2"];
        Print[{gammas2,monom2,functions2,UsedDelta2}];
        Abort[];
    ];
    part1 = Coefficient[functions[[k,1]], OptionValue["XVar"][i]];
    part2 = Coefficient[functions[[k,1]], OptionValue["XVar"][j]];
    If[Not[Expand[functions[[k,1]] - part1 * OptionValue["XVar"][i] - part2 * OptionValue["XVar"][j]] === 0],
        If[OptionValue["Verbose"] == False,
            Return[False];
        ];
        Print["Strange MBpairStep"];
        Print[{gammas2,monom2,functions2,UsedDelta2}];
        Print[functions[[k]]];
        Print[Expand[functions[[k,1]] - part1 * OptionValue["XVar"][i] - part2 * OptionValue["XVar"][j]]];
        Abort[];
    ];
    If[OptionValue["Verbose"] =!= False,
        Print["Splitting function ", k, " by x[",i,"] and x[",j,"] = 1 - x[", i,"]"];
    ];
    pow = functions[[k,2]];
        (*(zeroTerm + coeff*var)^power -> Gamma[-z]*Gamma[-power+z]/Gamma[-power] * coeff^z * var^z * zeroTerm^(power-z)*)
    functions = Join[Delete[functions, k], {{OptionValue["XVar"][i] * part1, OptionValue["ZVar"][l]}, {OptionValue["XVar"][j] * part2, pow - OptionValue["ZVar"][l]}}];
    gammas*=(Gamma[-OptionValue["ZVar"][l]]*Gamma[-pow+OptionValue["ZVar"][l]]/Gamma[-pow]);
    {monom,functions} = Take[SeparateMonom[{gammas,monom,functions,UsedDelta}, options], {2, 3}];
    monom = PowerExpand[monom];
    
    pow = Exponent[monom, OptionValue["XVar"][j]];
    monom = monom/OptionValue["XVar"][j]^pow;
    {gammas, monom, functions, UsedDelta} = {gammas, monom, functions, UsedDelta} /. {OptionValue["XVar"][j] -> 1 - OptionValue["XVar"][i]};
    {monom,functions} = Take[SeparateMonom[{gammas,monom,functions,UsedDelta}, options], {2, 3}];
    monom = PowerExpand[monom];
    functions = Reverse[SortBy[functions, Length[First[##]] SortFunctions[functions, options]]];
    If[OptionValue["Verbose"] == True,
        Print[{gammas,monom*(1-OptionValue["XVar"][j])^pow,functions,UsedDelta}];
    ];
    If[MemberQ[Variables[functions], OptionValue["XVar"][i]],
        If[OptionValue["Verbose"] == False,
            Return[False];
        ];
        Print["Strange MBpairStep 3"];
        Print[{gammas2,monom2,functions2,UsedDelta2}];
        Print[{i,j}];
        Print[functions[[k]]];
        Print[Expand[functions[[k,1]] - part1 * OptionValue["XVar"][i] - part2 * OptionValue["XVar"][j]]];
        Abort[];
    ];
    If[OptionValue["Verbose"] =!= False,
        Print["Integrating by x[",i,"] to 1"];
    ];
    alpha = Exponent[monom, OptionValue["XVar"][i]];
    gammas*=(Gamma[alpha+1]*Gamma[pow+1]/Gamma[alpha+pow+2]);
    monom = monom/. {OptionValue["XVar"][i] -> 1};
    monom = PowerExpand[monom];
    functions = Reverse[SortBy[functions, Length[First[##]] SortFunctions[functions, options]]];
    If[OptionValue["Verbose"] == True,
        Print[{gammas,monom,functions,UsedDelta}];
    ];
    MBauto[{gammas,monom,functions,UsedDelta}, options]
]

MBsuggestVar::usage = "MBsuggestVar[{gammas,monom,functions,UsedDelta}, {i, j} options] suggests variables suitable for MakeStep";
MBsuggestVar[{gammas2_,monom2_,functions2_,UsedDelta2_}, options:OptionsPattern[MBcreate]]:=Module[{gammas, monom, functions, UsedDelta, temp, vars, n, i, var, c, newfunctions, monoms, l, u, j, BAD, monom3, functions3, gammas3, ll, H},
    {gammas,monom,functions,UsedDelta}={gammas2,monom2,functions2,UsedDelta2};
    vars=Sort[Cases[Variables[functions],OptionValue["XVar"][_]]];
    n=Last[vars][[1]];
    (*searching for the best variable*)

    BAD=Reap[
        For[j=1,j<=n,j++,
            If[Not[MemberQ[vars,OptionValue["XVar"][j]]],Continue[]];
            {{gammas3,monom3,functions3,UsedDelta}, ll} = MakeStep[{gammas,monom,functions,UsedDelta}, j, options];
            Sow[H[j,ll,Length[functions3],Plus @@ Length /@ First /@ functions3]];
        ];
    ][[2]][[1]];
    BAD=Sort[BAD,(If[#1[[2]]<#2[[2]],True,If[#1[[2]]>#2[[2]],False,If[#1[[3]]>#2[[3]],False,#1[[4]]<#2[[4]]]]])&];
    BAD=Select[BAD,And[##[[2]]==BAD[[1]][[2]],##[[3]]==BAD[[1]][[3]],##[[4]]==BAD[[1]][[4]]]&];
    BAD
]

MBtrySplitToAnotherFunction::usage = "MBtrySplitToAnotherFunction[{gammas,monom,functions,UsedDelta}, {i, j} options] tries MB splitting based on one function being similar to another";
MBtrySplitToAnotherFunction[{gammas2_,monom2_,functions2_,UsedDelta2_}, options:OptionsPattern[MBcreate]]:=Module[{gammas, monom, functions, UsedDelta, i, j, ll, vars, n, var, powers, bad, k, coeff, kk, l, zeroTerm, len, tempFunctions},
    {gammas,monom,functions,UsedDelta}={gammas2,monom2,functions2,UsedDelta2};
    vars=Sort[Cases[Variables[functions],OptionValue["XVar"][_]]];
    n=Last[vars][[1]];
    l=Length[Union[Cases[{gammas,monom,functions,UsedDelta},OptionValue["ZVar"][_],{0,Infinity}]]]+1;
    For[i=1,i<=n,i++,
        var = OptionValue["XVar"][i];
        If[Not[MemberQ[vars,var]],Continue[]];
        For[k = 1, k <= Length[functions], ++k,
            If[And[IntegerQ[functions[[k,2]]], functions[[k,2]] > 0], Continue[]];
            If[Exponent[functions[[k,1]], var] == 1,
                For[kk = 1, kk <= Length[functions], ++kk,
                    If[kk == k, Continue[]];
                    If[Exponent[functions[[kk,1]], var] =!= 0, Continue[]];
                    zeroTerm = Expand[functions[[k,1]] - var * functions[[kk,1]]];
                    len = If[Head[zeroTerm] === Plus, Length[zeroTerm], 1];
                    If[Length[functions[[k,1]]] =!= len + Length[functions[[kk,1]]], Continue[]]; 
                    If[Not[Or[
                            (zeroTerm /. var->0) === 0
                        ]]
                    ,
                        Continue[];
                    ];
                    coeff = functions[[kk,1]];
                    If[OptionValue["Verbose"] =!= False,
                        Print["Splitting f[",k,"] = x[",i,"] * f[",kk,"] + c (c does not depend on x[",i,"])"];
                    ];
                    (*
                        functions[[k,1]] = zeroTerm + coeff*var;
                        (zeroTerm + coeff*var)^power -> Gamma[-z]*Gamma[-power+z]/Gamma[-power] * coeff^z * var^z * zeroTerm^(power-z)
                        functions[[kk,1]] = coeff;
                    *)
                    gammas*=(Gamma[-OptionValue["ZVar"][l]]*Gamma[-functions[[k,2]]+OptionValue["ZVar"][l]]/Gamma[-functions[[k,2]]]);
                    functions[[kk, 2]] += OptionValue["ZVar"][l];
                    functions[[k, 1]] = zeroTerm;
                    functions[[k, 2]] -= OptionValue["ZVar"][l];
                    monom*=var^OptionValue["ZVar"][l];
                    {monom,functions} = Take[SeparateMonom[{gammas,monom,functions,UsedDelta}, options], {2, 3}];
                    monom = PowerExpand[monom];
                    functions = Reverse[SortBy[functions, Length[First[##]] SortFunctions[functions, options]]];
                    If[OptionValue["Verbose"] == True,
                        Print[{gammas,monom,functions,UsedDelta}];
                    ];
                    Return[MBauto[{gammas,monom,functions,UsedDelta}, options]];
                ];
            ]
        ]
    ];
    For[i=1,i<=n,i++,
        var = OptionValue["XVar"][i];
        If[Not[MemberQ[vars,var]],Continue[]];
        For[k = 1, k <= 1, ++k,
            If[And[IntegerQ[functions[[k, 2]]], functions[[k, 2]] > 0], Continue[]];
            If[Exponent[functions[[k, 1]], var] == 1,
                zeroTerm = functions[[k, 1]] /. var->0;
                coeff = Coefficient[functions[[k,1]], var];
                If[IntegerQ[coeff], Continue[]];
                tempFunctions = Append[functions, {coeff, OptionValue["ZVar"][l]}];
                tempFunctions[[k, 1]] = zeroTerm;
                tempFunctions[[k, 2]] -= OptionValue["ZVar"][l];
                tempFunctions = SeparateMonom[{gammas,monom,tempFunctions,UsedDelta}, options][[3]];
                If[Length[tempFunctions] < Length[functions],
                    If[OptionValue["Verbose"] =!= False,
                        Print["Splitting f[",k,"] as x[",i,"] * c1 + c2 (c2 does not depend on x[",i,"], c1 and c2 are factored into monomial and existing)"];
                    ];
                    gammas*=(Gamma[-OptionValue["ZVar"][l]]*Gamma[-functions[[k,2]]+OptionValue["ZVar"][l]]/Gamma[-functions[[k,2]]]);
                    functions = Append[functions, {coeff, OptionValue["ZVar"][l]}];
                    functions[[k, 1]] = zeroTerm;
                    functions[[k, 2]] -= OptionValue["ZVar"][l];
                    monom*=var^OptionValue["ZVar"][l];
                    {monom,functions} = Take[SeparateMonom[{gammas,monom,functions,UsedDelta}, options], {2, 3}];
                    monom = PowerExpand[monom];
                    functions = Reverse[SortBy[functions, Length[First[##]] SortFunctions[functions, options]]];
                    If[OptionValue["Verbose"] == True,
                        Print[{gammas,monom,functions,UsedDelta}];
                    ];
                    Return[MBauto[{gammas,monom,functions,UsedDelta}, options]];
                ];
            ];
        ];
    ];
    For[i=1,i<=n,i++,
        var = OptionValue["XVar"][i];
        If[Not[MemberQ[vars,var]],Continue[]];
        For[k = 1, k <= Length[functions], ++k,
            If[And[IntegerQ[functions[[k,2]]], functions[[k,2]] > 0], Continue[]];
            If[Exponent[functions[[k,1]], var] == 1,
                For[kk = 1, kk <= Length[functions], ++kk,
                    If[kk == k, Continue[]];
                    If[Exponent[functions[[kk,1]], var] =!= 1, Continue[]];
                    coeff = functions[[k,1]] - functions[[kk,1]];
                    len = If[Head[coeff] === Plus, Length[coeff], 1];
                    If[Length[functions[[k,1]]] =!= len + Length[functions[[kk,1]]], Continue[]]; 
                    If[(coeff /. var->0) =!= 0, Continue[]];
                    coeff = coeff / var;
                    zeroTerm = functions[[kk, 1]];
                    If[OptionValue["Verbose"] =!= False,
                        Print["Splitting f[",k,"] = x[",i,"] * c + f[",kk,"]"];
                    ];
                    (*
                        functions[[k,1]] = zeroTerm + coeff*var;
                        (zeroTerm + coeff*var)^power -> Gamma[-z]*Gamma[-power+z]/Gamma[-power] * coeff^z * var^z * zeroTerm^(power-z)
                        functions[[kk,1]] = zeroTerm;
                    *)
                    gammas*=(Gamma[-OptionValue["ZVar"][l]]*Gamma[-functions[[k,2]]+OptionValue["ZVar"][l]]/Gamma[-functions[[k,2]]]);
                    functions[[kk, 2]] += (functions[[k,2]] - OptionValue["ZVar"][l]);
                    functions[[k, 1]] = coeff;
                    functions[[k, 2]] = OptionValue["ZVar"][l];
                    monom*=var^OptionValue["ZVar"][l];
                    {monom,functions} = Take[SeparateMonom[{gammas,monom,functions,UsedDelta}, options], {2, 3}];
                    monom = PowerExpand[monom];
                    functions = Reverse[SortBy[functions, Length[First[##]] SortFunctions[functions, options]]];
                    If[OptionValue["Verbose"] == True,
                        Print[{gammas,monom,functions,UsedDelta}];
                    ];
                    Return[MBauto[{gammas,monom,functions,UsedDelta}, options]];
                ]
            ];
        ];
    ];
    For[i=1,i<=n,i++,
        var = OptionValue["XVar"][i];
        If[Not[MemberQ[vars,var]],Continue[]];
        For[k = 1, k <= 1, ++k,
            If[And[IntegerQ[functions[[k,2]]], functions[[k,2]] > 0], Continue[]];
            If[Exponent[functions[[k,1]], var] == 1,
                For[kk = 1, kk <= Length[functions], ++kk,
                    If[kk == k, Continue[]];
                    If[Exponent[functions[[kk,1]], var] =!= 0, Continue[]];
                    zeroTerm = Expand[functions[[k,1]] - var * functions[[kk,1]]];
                    len = If[Head[zeroTerm] === Plus, Length[zeroTerm], 1];
                    If[Length[functions[[k,1]]] =!= len + Length[functions[[kk,1]]], Continue[]];
                    If[Not[Or[
                            Length[FactorList[zeroTerm]] > 2
                        ]]
                    ,
                        Continue[];
                    ];
                    coeff = functions[[kk,1]];
                    If[OptionValue["Verbose"] =!= False,
                        Print["Splitting f[",k,"] = x[",i,"] * f[",kk,"] + c (c is factored)"];
                    ];
                    (*
                        functions[[k,1]] = zeroTerm + coeff*var;
                        (zeroTerm + coeff*var)^power -> Gamma[-z]*Gamma[-power+z]/Gamma[-power] * coeff^z * var^z * zeroTerm^(power-z)
                        functions[[kk,1]] = coeff;
                    *)
                    gammas*=(Gamma[-OptionValue["ZVar"][l]]*Gamma[-functions[[k,2]]+OptionValue["ZVar"][l]]/Gamma[-functions[[k,2]]]);
                    functions[[kk, 2]] += OptionValue["ZVar"][l];
                    functions[[k, 1]] = zeroTerm;
                    functions[[k, 2]] -= OptionValue["ZVar"][l];
                    monom*=var^OptionValue["ZVar"][l];
                    {monom,functions} = Take[SeparateMonom[{gammas,monom,functions,UsedDelta}, options], {2, 3}];
                    monom = PowerExpand[monom];
                    functions = Reverse[SortBy[functions, Length[First[##]] SortFunctions[functions, options]]];
                    If[OptionValue["Verbose"] == True,
                        Print[{gammas,monom,functions,UsedDelta}];
                    ];
                    Return[MBauto[{gammas,monom,functions,UsedDelta}, options]];
                ];
            ]
        ]
    ];
    Return[False];
];

MBtrySplitToSimilarFunction::usage = "MBtrySplitToSimilarFunction[{gammas,monom,functions,UsedDelta}, {i, j} options] tries MB splitting based on one function being similar to another";
MBtrySplitToSimilarFunction[{gammas2_,monom2_,functions2_,UsedDelta2_}, options:OptionsPattern[MBcreate]]:=Module[{gammas, monom, functions, UsedDelta, i, j, ll, vars, n, var, powers, bad, k, coeff, kk, l, zeroTerm, len},
    {gammas,monom,functions,UsedDelta}={gammas2,monom2,functions2,UsedDelta2};
    vars=Sort[Cases[Variables[functions],OptionValue["XVar"][_]]];
    n=Last[vars][[1]];
    l=Length[Union[Cases[{gammas,monom,functions,UsedDelta},OptionValue["ZVar"][_],{0,Infinity}]]]+1;
    For[k = 1, k <= Length[functions], ++k,
        For[kk = 1, kk <= Length[functions], ++kk,
            If[k == kk, Continue[]];
            If[Length[functions[[k,1]]] <= 4, Continue[]];
            If[Length[functions[[kk,1]]] <= 4, Continue[]];
            If[Length[Complement[List@@functions[[k,1]],List@@functions[[kk,1]]]] =!= 1, Continue[]];
            If[Length[Complement[List@@functions[[kk,1]],List@@functions[[k,1]]]] =!= 1, Continue[]];
            If[OptionValue["Verbose"] =!= False,
                Print["Splitting f[",k,"] = f[",kk,"] + difference of two monoms"];
            ];
            zeroTerm = Intersection[functions[[k,1]], functions[[kk,1]]];
            coeff = Expand[functions[[k,1]] - zeroTerm];
            (*
                functions[[k,1]] = zeroTerm + coeff;
                (zeroTerm + coeff)^power -> Gamma[-z]*Gamma[-power+z]/Gamma[-power] * coeff^z * zeroTerm^(power-z)
            *)
            gammas*=(Gamma[-OptionValue["ZVar"][l]]*Gamma[-functions[[k,2]]+OptionValue["ZVar"][l]]/Gamma[-functions[[k,2]]]);
            AppendTo[functions, {coeff, OptionValue["ZVar"][l]}];
            functions[[k, 1]] = zeroTerm;
            functions[[k, 2]] -= OptionValue["ZVar"][l];
            {monom,functions} = Take[SeparateMonom[{gammas,monom,functions,UsedDelta}, options], {2, 3}];
            monom = PowerExpand[monom];
            functions = Reverse[SortBy[functions, Length[First[##]] SortFunctions[functions, options]]];
            If[OptionValue["Verbose"] == True,
                Print[{gammas,monom,functions,UsedDelta}];
            ];
            Return[MBauto[{gammas,monom,functions,UsedDelta}, options]];
        ];
    ];

    Return[False];
]

MBsuggestPair::usage = "MBsuggestPair[{gammas,monom,functions,UsedDelta}, {i, j} options] suggests variables suitable for MBpairStep";
MBsuggestPair[{gammas2_,monom2_,functions2_,UsedDelta2_}, options:OptionsPattern[MBcreate]]:=Module[{gammas, monom, functions, UsedDelta, temp, vars, n, i, var, c, newfunctions, monoms, l, u, BAD, j, H, min, eta, xi, res, ll},
    {gammas,monom,functions,UsedDelta}={gammas2,monom2,functions2,UsedDelta2};
    vars=Sort[Cases[Variables[functions],OptionValue["XVar"][_]]];
    n=Last[vars][[1]];

    l=Length[Union[Cases[{gammas,monom,functions,UsedDelta},OptionValue["ZVar"][_],{0,Infinity}]]]+1;
    BAD=Reap[
        For[j=1,j<=n,j++,
            If[Not[MemberQ[vars,OptionValue["XVar"][j]]],
                Continue[]
            ];
            For[i=j+1,i<=n,i++,
                If[Not[MemberQ[vars,OptionValue["XVar"][i]]],
                    Continue[]
                ];
                functions = functions2/.{OptionValue["XVar"][i] -> eta*xi, OptionValue["XVar"][j] -> (1-eta)*xi} /. {eta -> OptionValue["XVar"][i], xi -> OptionValue["XVar"][j]};
                functions = SeparateMonom[{gammas,1,functions,UsedDelta}, options][[3]];
                If[And@@((Or[Not[MemberQ[Variables[Expand[##[[1]]]],OptionValue["XVar"][j]]],
                        Exponent[Expand[##[[1]]],OptionValue["XVar"][j]]<=1
                    ])&/@functions),
                    If[Plus@@(Exponent[##, OptionValue["XVar"][j]] & /@ First /@functions) === 1,
                        Sow[H[j,i,Plus@@(Length /@ First /@functions)]]
                    ];
                    If[And[Max@@(Exponent[##, OptionValue["XVar"][j]] & /@ First /@functions) === 1, Plus@@(Exponent[##, OptionValue["XVar"][j]] & /@ First /@functions) === 2],
                        {gammas,monom,functions,UsedDelta}={gammas2,monom2,functions2,UsedDelta2};
                        res = MBpairStep[{gammas,monom,functions,UsedDelta}, {i, j}, Verbose->False];
                        If[res =!= False,
                            {gammas,monom,functions,UsedDelta} = res;
                            If[gammas =!= 0,
                                ll=Length[Union[Cases[{gammas,monom,functions,UsedDelta},OptionValue["ZVar"][_],{0,Infinity}]]]+1;
                                If[Length[Variables[First/@functions]] + 3*(ll-l) < Length[Variables[First/@functions2]],
                                    Sow[H[j,i,ll-l]];
                                ];
                            ];
                        ];
                    ];
                ];
            ]
        ];
    ][[2]];
    If[BAD=={},
        Return[{}]
    ,
        BAD=BAD[[1]]
    ];
    BAD = SortBy[BAD, Last];
    BAD/.H->List
]

MBsuggestPair2::usage = "MBsuggestPair2[{gammas,monom,functions,UsedDelta}, {i, j} options] suggests variables suitable for MBpairSplit";
MBsuggestPair2[{gammas2_,monom2_,functions2_,UsedDelta2_}, options:OptionsPattern[MBcreate]]:=Module[{gammas, monom, functions, UsedDelta, temp, vars, n, i, var, c, newfunctions, monoms, l, u, BAD, j, H, min, eta, xi},
    {gammas,monom,functions,UsedDelta}={gammas2,monom2,functions2,UsedDelta2};
    vars=Sort[Cases[Variables[functions],OptionValue["XVar"][_]]];
    n=Last[vars][[1]];

    BAD=Reap[
        For[j=1,j<=n,j++,
            If[Not[MemberQ[vars,OptionValue["XVar"][j]]],
                Continue[]
            ];
            For[i=j+1,i<=n,i++,
                If[Not[MemberQ[vars,OptionValue["XVar"][i]]],
                    Continue[]
                ];
                functions = functions2/.{OptionValue["XVar"][i] -> -OptionValue["XVar"][j]};
                functions = functions /. {0, _} -> {1, 1};
                If[Plus@@((Exponent[##, OptionValue["XVar"][j]] ) & /@ First /@functions) === 1,
                    min = Position[Exponent[##, OptionValue["XVar"][j]] & /@ First /@functions, 1][[1,1]];
                    If[Exponent[functions2[[min,1]], OptionValue["XVar"][i]] + Exponent[functions2[[min,1]], OptionValue["XVar"][j]] === 1,
                        Sow[H[j,i,Plus@@(Length /@ First /@functions)]]
                    ];
                ];
            ]
        ];
    ][[2]];
    If[BAD=={},
        Return[{}]
    ,
        BAD=BAD[[1]]
    ];
    BAD = SortBy[BAD, Last];
    BAD/.H->List
]

MBpairSplit::usage = "MBpairSplit[{gammas,monom,functions,UsedDelta}, {i, j} options] splits a function depending on a single variable not the sum of two variables";
MBpairSplit[{gammas2_,monom2_,functions2_,UsedDelta2_}, {i_,j_}, options:OptionsPattern[MBcreate]]:=Module[{gammas, monom, functions, UsedDelta, temp, vars, n, var, c, newfunctions, monoms, l, ll, u, k, part0, part1, part2, xx, alpha, beta,eta1,eta2,xi,pow,zeroTerm, coeff},
    {gammas,monom,functions,UsedDelta}={gammas2,monom2,functions2,UsedDelta2};
    vars=Sort[Cases[Variables[functions],OptionValue["XVar"][_]]];
    n=Last[vars][[1]];
    l=Length[Union[Cases[{gammas,monom,functions,UsedDelta},OptionValue["ZVar"][_],{0,Infinity}]]]+1;
    For[k = 1, k<=Length[functions], ++k,
        If[Exponent[functions[[k, 1]]/.{OptionValue["XVar"][i] -> -OptionValue["XVar"][j]}, OptionValue["XVar"][j]] === 1,
            Break[];
        ];
    ];
    If[k > Length[functions],
        Print["Strange MBpairSplit"];
        Print[{gammas2,monom2,functions2,UsedDelta2}];
        Abort[];
    ];
    If[OptionValue["Verbose"] =!= False,
        Print["Splitting function ",k," as the only one not depending on sum of x[",i "] and x[", j,"]"];
    ];
    (*
        functions[[k,1]] = zeroTerm + coeff*var;
        (zeroTerm + coeff*var)^power -> Gamma[-z]*Gamma[-power+z]/Gamma[-power] * coeff^z * var^z * zeroTerm^(power-z)
        functions[[kk,1]] = coeff;
    *)
    If[MemberQ[Variables[functions[[k,1]]], OptionValue["XVar"][i]],
        var = OptionValue["XVar"][i]
    ,
        var = OptionValue["XVar"][j]
    ];
    zeroTerm = functions[[k,1]] /. {var->0};
    coeff = Coefficient[functions[[k,1]], var];
    gammas*=(Gamma[-OptionValue["ZVar"][l]]*Gamma[-functions[[k,2]]+OptionValue["ZVar"][l]]/Gamma[-functions[[k,2]]]);
    AppendTo[functions, {coeff, OptionValue["ZVar"][l]}];
    monom*=(var^OptionValue["ZVar"][l]);
    functions[[k, 1]] = zeroTerm;
    functions[[k, 2]] -= OptionValue["ZVar"][l];
    {monom,functions} = Take[SeparateMonom[{gammas,monom,functions,UsedDelta}, options], {2, 3}];
    monom = PowerExpand[monom];
    functions = Reverse[SortBy[functions, Length[First[##]] SortFunctions[functions, options]]];
    If[OptionValue["Verbose"] == True,
        Print[{gammas,monom,functions,UsedDelta}];
    ];
    Return[MBauto[{gammas,monom,functions,UsedDelta}, options]];
]

MBcreate[{U_,V_,h_}, options:OptionsPattern[MBcreate]] := Module[{data},
    vars=Sort[Cases[Variables[{U,V}],OptionValue["XVar"][_]]];
    n=Last[vars][[1]];
    {p1,p2}=Expand[{n-(h+1)(OptionValue["d0"]/2-OptionValue["EpVar"]),-(n-h(OptionValue["d0"]/2-OptionValue["EpVar"]))}];
    functions={{U,p1},{V,p2}};
    monom=1;
    gammas= Gamma[Expand[n+ h*(OptionValue["EpVar"]-2)]] ;
    MBcreate[{gammas,monom,functions,False}, options]
]

MBcreate[{gammas2_,monom2_,functions2_,UsedDelta2_}, options:OptionsPattern[MBcreate]] := Module[{gammas, monom, functions, UsedDelta, vars, l, temp},
    {gammas, monom, functions, UsedDelta} = {gammas2,monom2,functions2,UsedDelta2};
    {monom,functions} = Take[SeparateMonom[{gammas,monom,functions,UsedDelta}, options], {2, 3}];
    monom = PowerExpand[monom];
    functions = Reverse[SortBy[functions, Length[First[##]] SortFunctions[functions, options]]];
    If[OptionValue["Verbose"] === True,
        Print[{gammas, monom, functions, UsedDelta}];
    ];
    {gammas, monom, functions, UsedDelta} = MBsplitExtraVars[{gammas, monom, functions, UsedDelta}, options];
    {gammas, monom, functions, UsedDelta} = MBauto[{gammas, monom, functions, UsedDelta}, options];
    While[Length[Cases[Variables[{gammas, monom, functions, UsedDelta}],OptionValue["XVar"][_]]]>0,
        vars=Sort[Cases[Variables[functions],OptionValue["XVar"][_]]];
        If[Length[vars] > 2,
            vars=MBsuggestPair[{gammas, monom, functions, UsedDelta}, options];
            If[Length[vars]>0,
                {gammas, monom, functions, UsedDelta}=MBpairStep[{gammas, monom, functions, UsedDelta}, Take[vars[[1]],2], options];
                Continue[];
            ];
            vars=MBsuggestPair2[{gammas, monom, functions, UsedDelta}, options];
            If[Length[vars]>0,
                {gammas, monom, functions, UsedDelta}=MBpairSplit[{gammas, monom, functions, UsedDelta}, Take[vars[[1]],2], options];
                Continue[];
            ];
        ];
        res = MBtrySplitToAnotherFunction[{gammas, monom, functions, UsedDelta}, options];
        If[res =!= False,
            {gammas, monom, functions, UsedDelta} = res;
            Continue[];
        ];
        res = MBtrySplitToSimilarFunction[{gammas, monom, functions, UsedDelta}, options];
        If[res =!= False,
            {gammas, monom, functions, UsedDelta} = res;
            Continue[];
        ];
        vars=MBsuggestVar[{gammas, monom, functions, UsedDelta}, options];
        If[Length[vars]>0,
            If[OptionValue["Verbose"] =!= False,
                Print["Introducing z, integrating: ",vars[[1,1]]];
            ];
            {{gammas,monom,functions,UsedDelta}, ll} = MakeStep[{gammas,monom,functions,UsedDelta}, vars[[1,1]], options];
            functions = Reverse[SortBy[functions, Length[First[##]] SortFunctions[functions, options]]];
            If[OptionValue["Verbose"] == True,
                Print[{gammas,monom,functions,UsedDelta}];
            ];
            If[ll===Infinity,
                Print["MakeStep returned nonsense"];
                Abort[]
            ];
            {gammas, monom, functions, UsedDelta}=MBauto[{gammas,monom,functions,UsedDelta}, options];
            Continue[];
        ];
    ];
    l=Length[Union[Cases[{gammas, monom, functions, UsedDelta},OptionValue["ZVar"][_],{0,Infinity}]]];
    Print["l = ",l];
    gammas*monom*Times@@((Power@@##)&/@functions)
]

End[];

EndPackage[];

==> anc/barnes.txt <==
(*               version 31.10.2004             *)


(*               40                 *)


(* The integral of Gamma[a+s] Gamma[b+s] Gamma[c-s] Gamma[dd-s] *)
Mel40[a_,b_,c_,dd_] :=
Gamma[a+c] Gamma[a+dd] Gamma[b+c]  Gamma[b+dd] /Gamma[a+b+c+dd] ;

(* The integral of Gamma[a+s] Gamma[b+s] Gamma[c-s] Gamma[d-s]*
PolyGamma[a+s]          *)
Mel40Da[a_,b_,c_,d_] :=
(Gamma[a + c]*Gamma[b + c]*Gamma[a + d]*Gamma[b + d]*
    (PolyGamma[0, a + c] + PolyGamma[0, a + d] -
      PolyGamma[0, a + b + c + d]))/Gamma[a + b + c + d] ;

(* The integral of Gamma[a+s] Gamma[b+s] Gamma[c-s] Gamma[d-s]*
PolyGamma[b+s]          *)
Mel40Db[a_,b_,c_,d_] :=
(Gamma[a + c]*Gamma[b + c]*Gamma[a + d]*Gamma[b + d]*
    (PolyGamma[0, b + c] + PolyGamma[0, b + d] -
      PolyGamma[0, a + b + c + d]))/Gamma[a + b + c + d];


(* The integral of Gamma[a+s] Gamma[b+s] Gamma[c-s] Gamma[d-s]*
PolyGamma[c-s]          *)
Mel40Dc[a_,b_,c_,d_] :=
(Gamma[a + c]*Gamma[b + c]*Gamma[a + d]*Gamma[b + d]*
    (PolyGamma[0, a + c] + PolyGamma[0, b + c] -
      PolyGamma[0, a + b + c + d]))/Gamma[a + b + c + d] ;

(* The integral of Gamma[a+s] Gamma[b+s] Gamma[c-s] Gamma[d-s]*
PolyGamma[d-s]          *)
Mel40Dd[a_,b_,c_,d_] :=
(Gamma[a + c]*Gamma[b + c]*Gamma[a + d]*Gamma[b + d]*
    (PolyGamma[0, a + d] + PolyGamma[0, b + d] -
      PolyGamma[0, a + b + c + d]))/Gamma[a + b + c + d] ;


(* The integral of Gamma[a+s] Gamma[b+s] Gamma[c-s] Gamma[d-s]*
(PolyGamma[1,a+s] +PolyGamma[0,a+s]^2)    *)
Mel40Daa[a_,b_,c_,d_] :=
(Gamma[a + c]*Gamma[b + c]*Gamma[a + d]*Gamma[b + d]*
  (PolyGamma[0, a + c]^2 + PolyGamma[0, a + d]^2 +
   2*PolyGamma[0, a + c]*(PolyGamma[0, a + d] -
     PolyGamma[0, a + b + c + d]) - 2*PolyGamma[0, a + d]*
    PolyGamma[0, a + b + c + d] +
   PolyGamma[0, a + b + c + d]^2 + PolyGamma[1, a + c] +
   PolyGamma[1, a + d] - PolyGamma[1, a + b + c + d]))/
 Gamma[a + b + c + d];


(* The integral of Gamma[a+s] Gamma[b+s] Gamma[c-s] Gamma[d-s]*
(PolyGamma[1,b+s] +PolyGamma[0,b+s]^2)    *)
Mel40Dbb[a_,b_,c_,d_] :=
(Gamma[a + c]*Gamma[b + c]*Gamma[a + d]*Gamma[b + d]*
  (PolyGamma[0, b + c]^2 + PolyGamma[0, b + d]^2 +
   2*PolyGamma[0, b + c]*(PolyGamma[0, b + d] -
     PolyGamma[0, a + b + c + d]) - 2*PolyGamma[0, b + d]*
    PolyGamma[0, a + b + c + d] +
   PolyGamma[0, a + b + c + d]^2 + PolyGamma[1, b + c] +
   PolyGamma[1, b + d] - PolyGamma[1, a + b + c + d]))/
 Gamma[a + b + c + d];

(* The integral of Gamma[a+s] Gamma[b+s] Gamma[c-s] Gamma[d-s]*
(PolyGamma[1,c-s] +PolyGamma[0,c-s]^2)    *)
Mel40Dcc[a_,b_,c_,d_] :=
(Gamma[a + c]*Gamma[b + c]*Gamma[a + d]*Gamma[b + d]*
  (PolyGamma[0, a + c]^2 + PolyGamma[0, b + c]^2 +
   2*PolyGamma[0, a + c]*(PolyGamma[0, b + c] -
     PolyGamma[0, a + b + c + d]) - 2*PolyGamma[0, b + c]*
    PolyGamma[0, a + b + c + d] +
   PolyGamma[0, a + b + c + d]^2 + PolyGamma[1, a + c] +
   PolyGamma[1, b + c] - PolyGamma[1, a + b + c + d]))/
 Gamma[a + b + c + d];

(* The integral of Gamma[a+s] Gamma[b+s] Gamma[c-s] Gamma[d-s]*
(PolyGamma[1,d-s] +PolyGamma[0,d-s]^2)    *)
Mel40Ddd[a_,b_,c_,d_] :=
(Gamma[a + c]*Gamma[b + c]*Gamma[a + d]*Gamma[b + d]*
  (PolyGamma[0, a + d]^2 + PolyGamma[0, b + d]^2 +
   2*PolyGamma[0, a + d]*(PolyGamma[0, b + d] -
     PolyGamma[0, a + b + c + d]) - 2*PolyGamma[0, b + d]*
    PolyGamma[0, a + b + c + d] +
   PolyGamma[0, a + b + c + d]^2 + PolyGamma[1, a + d] +
   PolyGamma[1, b + d] - PolyGamma[1, a + b + c + d]))/
 Gamma[a + b + c + d];


(* The integral of Gamma[a+s] Gamma[b+s] Gamma[c-s] Gamma[d-s]*
PolyGamma[a+s]   PolyGamma[b+s]        *)
Mel40Dab[a_,b_,c_,d_] :=
(Gamma[a + c]*Gamma[b + c]*Gamma[a + d]*Gamma[b + d]*
  (PolyGamma[0, a + c]*(PolyGamma[0, b + c] +
     PolyGamma[0, b + d] - PolyGamma[0, a + b + c + d]) +
   PolyGamma[0, a + d]*(PolyGamma[0, b + c] +
     PolyGamma[0, b + d] - PolyGamma[0, a + b + c + d]) -
   PolyGamma[0, b + c]*PolyGamma[0, a + b + c + d] -
   PolyGamma[0, b + d]*PolyGamma[0, a + b + c + d] +
   PolyGamma[0, a + b + c + d]^2 -
   PolyGamma[1, a + b + c + d]))/Gamma[a + b + c + d] ;


(* The integral of Gamma[a+s] Gamma[b+s] Gamma[c-s] Gamma[d-s]*
PolyGamma[a+s]   PolyGamma[c-s]        *)
Mel40Dac[a_,b_,c_,d_] :=
(Gamma[a + c]*Gamma[b + c]*Gamma[a + d]*Gamma[b + d]*
  (PolyGamma[0, a + c]^2 + PolyGamma[0, a + c]*
    (PolyGamma[0, b + c] + PolyGamma[0, a + d] -
     2*PolyGamma[0, a + b + c + d]) + PolyGamma[0, b + c]*
    (PolyGamma[0, a + d] - PolyGamma[0, a + b + c + d]) -
   PolyGamma[0, a + d]*PolyGamma[0, a + b + c + d] +
   PolyGamma[0, a + b + c + d]^2 + PolyGamma[1, a + c] -
   PolyGamma[1, a + b + c + d]))/Gamma[a + b + c + d] ;


(* The integral of Gamma[a+s] Gamma[b+s] Gamma[c-s] Gamma[d-s]*
PolyGamma[a+s]   PolyGamma[d-s]        *)
Mel40Dad[a_,b_,c_,d_] :=
 (Gamma[a + c]*Gamma[b + c]*Gamma[a + d]*Gamma[b + d]*
  (PolyGamma[0, a + d]^2 + PolyGamma[0, a + d]*
    (PolyGamma[0, b + d] - 2*PolyGamma[0, a + b + c + d]) +
   PolyGamma[0, a + c]*(PolyGamma[0, a + d] +
     PolyGamma[0, b + d] - PolyGamma[0, a + b + c + d]) -
   PolyGamma[0, b + d]*PolyGamma[0, a + b + c + d] +
   PolyGamma[0, a + b + c + d]^2 + PolyGamma[1, a + d] -
   PolyGamma[1, a + b + c + d]))/Gamma[a + b + c + d];


(* The integral of Gamma[a+s] Gamma[b+s] Gamma[c-s] Gamma[d-s]*
PolyGamma[b+s]   PolyGamma[c-s]        *)
Mel40Dbc[a_,b_,c_,d_] :=
(Gamma[a + c]*Gamma[b + c]*Gamma[a + d]*Gamma[b + d]*
  (PolyGamma[0, b + c]^2 + PolyGamma[0, b + c]*
    (PolyGamma[0, b + d] - 2*PolyGamma[0, a + b + c + d]) +
   PolyGamma[0, a + c]*(PolyGamma[0, b + c] +
     PolyGamma[0, b + d] - PolyGamma[0, a + b + c + d]) -
   PolyGamma[0, b + d]*PolyGamma[0, a + b + c + d] +
   PolyGamma[0, a + b + c + d]^2 + PolyGamma[1, b + c] -
   PolyGamma[1, a + b + c + d]))/Gamma[a + b + c + d] ;


(* The integral of Gamma[a+s] Gamma[b+s] Gamma[c-s] Gamma[d-s]*
PolyGamma[b+s]   PolyGamma[d-s]        *)
Mel40Dbd[a_,b_,c_,d_] :=
(Gamma[a + c]*Gamma[b + c]*Gamma[a + d]*Gamma[b + d]*
  (PolyGamma[0, b + d]^2 + PolyGamma[0, a + d]*
    (PolyGamma[0, b + d] - PolyGamma[0, a + b + c + d]) +
   PolyGamma[0, b + c]*(PolyGamma[0, a + d] +
     PolyGamma[0, b + d] - PolyGamma[0, a + b + c + d]) -
   2*PolyGamma[0, b + d]*PolyGamma[0, a + b + c + d] +
   PolyGamma[0, a + b + c + d]^2 + PolyGamma[1, b + d] -
   PolyGamma[1, a + b + c + d]))/Gamma[a + b + c + d] ;


(* The integral of Gamma[a+s] Gamma[b+s] Gamma[c-s] Gamma[d-s]*
PolyGamma[c-s]   PolyGamma[d-s]        *)
Mel40Dcd[a_,b_,c_,d_] :=
(Gamma[a + c]*Gamma[b + c]*Gamma[a + d]*Gamma[b + d]*
  (PolyGamma[0, a + c]*(PolyGamma[0, a + d] +
     PolyGamma[0, b + d] - PolyGamma[0, a + b + c + d]) +
   PolyGamma[0, b + c]*(PolyGamma[0, a + d] +
     PolyGamma[0, b + d] - PolyGamma[0, a + b + c + d]) -
   PolyGamma[0, a + d]*PolyGamma[0, a + b + c + d] -
   PolyGamma[0, b + d]*PolyGamma[0, a + b + c + d] +
   PolyGamma[0, a + b + c + d]^2 -
   PolyGamma[1, a + b + c + d]))/Gamma[a + b + c + d] ;




(* The integral of Gamma[a+s] Gamma[b+s] Gamma[-b-s] Gamma[d-s];
the pole s=-b is UV *)
Mel40UVbc[a_,b_,d_] :=
Gamma[a-b] Gamma[b+d] (PolyGamma[0,a-b]-PolyGamma[0,a+d]) ;

(* The integral of Gamma[a+s] Gamma[b+s] Gamma[-b-s] Gamma[d-s]*
PolyGamma[a+s]; the pole s=-b is UV *)
Mel40UVbcDa[a_,b_,d_] :=
Gamma[a - b]*Gamma[b + d]*(PolyGamma[0, a - b]^2 -
    PolyGamma[0, a - b]*PolyGamma[0, a + d] + PolyGamma[1, a - b] -
    PolyGamma[1, a + d]) ;

(* The integral of Gamma[a+s] Gamma[b+s] Gamma[-b-s] Gamma[d-s]*
PolyGamma[b+s]; the pole s=-b is UV *)
Mel40UVbcDb[a_,b_,d_] :=
-(Gamma[a - b]*Gamma[b + d]*
     (PolyGamma[0, a - b]^2 - PolyGamma[0, a + d]^2 +
       2*PolyGamma[0, a - b]*(EulerGamma - PolyGamma[0, b + d]) -
       2*PolyGamma[0, a + d]*(EulerGamma - PolyGamma[0, b + d]) +
       PolyGamma[1, a - b] + PolyGamma[1, a + d]))/2 ;

(* The integral of Gamma[a+s] Gamma[b+s] Gamma[-b-s] Gamma[d-s]*
PolyGamma[-b-s]; the pole s=-b is UV *)
Mel40UVbcDc[a_,b_,d_] :=
(Gamma[a - b]*Gamma[b + d]*(PolyGamma[0, a - b]^2 +
      2*EulerGamma*PolyGamma[0, a + d] + PolyGamma[0, a + d]^2 -
      2*PolyGamma[0, a - b]*(EulerGamma + PolyGamma[0, a + d]) +
      PolyGamma[1, a - b] - PolyGamma[1, a + d]))/2 ;

(* The integral of Gamma[a+s] Gamma[b+s] Gamma[-b-s] Gamma[d-s]*
PolyGamma[d-s]; the pole s=-b is UV *)
Mel40UVbcDd[a_,b_,d_] :=
Gamma[a - b]*Gamma[b + d]*(PolyGamma[0, a - b]*PolyGamma[0, b + d] -
    PolyGamma[0, a + d]*PolyGamma[0, b + d] - PolyGamma[1, a + d]) ;


(*******************************************************)


(* The integral of Gamma[a+s] Gamma[b+s] Gamma[-b-s] Gamma[d-s]*
(PolyGamma[1,a+s]+PolyGamma[0,a+s]^2); the pole s=-b is UV *)
Mel40UVbcDaa[a_,b_,d_] :=
Gamma[a - b]*Gamma[b + d]*(PolyGamma[0, a - b]^3 -
  PolyGamma[0, a - b]^2*PolyGamma[0, a + d] -
  PolyGamma[0, a + d]*PolyGamma[1, a - b] +
  PolyGamma[0, a - b]*(3*PolyGamma[1, a - b] -
    2*PolyGamma[1, a + d]) + PolyGamma[2, a - b] -
  PolyGamma[2, a + d]) ;


(* The integral of Gamma[a+s] Gamma[b+s] Gamma[-b-s] Gamma[d-s]*
(PolyGamma[1,b+s]+PolyGamma[0,b+s]^2); the pole s=-b is UV *)
Mel40UVbcDbb[a_,b_,d_] :=
(Gamma[a - b]*Gamma[b + d]*(2*PolyGamma[0, a - b]^3 -
   2*PolyGamma[0, a + d]^3 + 6*PolyGamma[0, a - b]^2*
    (EulerGamma - PolyGamma[0, b + d]) -
   6*PolyGamma[0, a + d]^2*(EulerGamma -
     PolyGamma[0, b + d]) + 6*EulerGamma*
    PolyGamma[1, a - b] - 6*PolyGamma[0, b + d]*
    PolyGamma[1, a - b] + 6*EulerGamma*PolyGamma[1, a + d] -
   6*PolyGamma[0, b + d]*PolyGamma[1, a + d] +
   PolyGamma[0, a - b]*(6*EulerGamma^2 + Pi^2 -
     12*EulerGamma*PolyGamma[0, b + d] +
     6*PolyGamma[0, b + d]^2 + 6*PolyGamma[1, a - b] +
     6*PolyGamma[1, b + d]) - PolyGamma[0, a + d]*
    (6*EulerGamma^2 + Pi^2 - 12*EulerGamma*
      PolyGamma[0, b + d] + 6*PolyGamma[0, b + d]^2 -
     6*PolyGamma[1, a + d] + 6*PolyGamma[1, b + d]) +
   2*PolyGamma[2, a - b] - 2*PolyGamma[2, a + d]))/6 ;


(* The integral of Gamma[a+s] Gamma[b+s] Gamma[-b-s] Gamma[d-s]*
(PolyGamma[1,-b-s]+PolyGamma[0,-b-s]^2); the pole s=-b is UV *)
Mel40UVbcDcc[a_,b_,d_] :=
(Gamma[a - b]*Gamma[b + d]*(2*PolyGamma[0, a - b]^3 -
   6*EulerGamma*PolyGamma[0, a + d]^2 -
   2*PolyGamma[0, a + d]^3 - 6*PolyGamma[0, a - b]^2*
    (EulerGamma + PolyGamma[0, a + d]) -
   6*EulerGamma*PolyGamma[1, a - b] - PolyGamma[0, a + d]*
    (6*EulerGamma^2 + Pi^2 + 6*PolyGamma[1, a - b] -
     6*PolyGamma[1, a + d]) + PolyGamma[0, a - b]*
    (6*EulerGamma^2 + Pi^2 + 12*EulerGamma*
      PolyGamma[0, a + d] + 6*PolyGamma[0, a + d]^2 +
     6*PolyGamma[1, a - b] - 6*PolyGamma[1, a + d]) +
   6*EulerGamma*PolyGamma[1, a + d] +
   2*PolyGamma[2, a - b] - 2*PolyGamma[2, a + d]))/6 ;


(* The integral of Gamma[a+s] Gamma[b+s] Gamma[-b-s] Gamma[d-s]*
(PolyGamma[1,d-s]+PolyGamma[0,d-s]^2); the pole s=-b is UV *)
Mel40UVbcDdd[a_,b_,d_] :=
Gamma[a - b]*Gamma[b + d]*
 (-2*PolyGamma[0, b + d]*PolyGamma[1, a + d] +
  PolyGamma[0, a - b]*(PolyGamma[0, b + d]^2 +
    PolyGamma[1, b + d]) - PolyGamma[0, a + d]*
   (PolyGamma[0, b + d]^2 + PolyGamma[1, b + d]) -
  PolyGamma[2, a + d]) ;


(* The integral of Gamma[a+s] Gamma[b+s] Gamma[-b-s] Gamma[d-s]*
PolyGamma[0,a+s] PolyGamma[0,b+s]; the pole s=-b is UV *)
Mel40UVbcDab[a_,b_,d_] :=
-(Gamma[a - b]*Gamma[b + d]*(PolyGamma[0, a - b]^3 +
    2*PolyGamma[0, a - b]^2*(EulerGamma -
      PolyGamma[0, b + d]) +
    2*(EulerGamma - PolyGamma[0, b + d])*
     PolyGamma[1, a - b] - 2*EulerGamma*
     PolyGamma[1, a + d] - 2*PolyGamma[0, a + d]*
     PolyGamma[1, a + d] + 2*PolyGamma[0, b + d]*
     PolyGamma[1, a + d] + PolyGamma[0, a - b]*
     (-PolyGamma[0, a + d]^2 - 2*PolyGamma[0, a + d]*
       (EulerGamma - PolyGamma[0, b + d]) +
      3*PolyGamma[1, a - b] + PolyGamma[1, a + d]) +
    PolyGamma[2, a - b] + PolyGamma[2, a + d]))/2 ;


(* The integral of Gamma[a+s] Gamma[b+s] Gamma[-b-s] Gamma[d-s]*
PolyGamma[0,a+s] PolyGamma[0,-b-s]; the pole s=-b is UV *)
Mel40UVbcDac[a_,b_,d_] :=
(Gamma[a - b]*Gamma[b + d]*(PolyGamma[0, a - b]^3 -
   2*PolyGamma[0, a - b]^2*(EulerGamma +
     PolyGamma[0, a + d]) -
   2*(EulerGamma + PolyGamma[0, a + d])*
    PolyGamma[1, a - b] + PolyGamma[0, a - b]*
    (2*EulerGamma*PolyGamma[0, a + d] + PolyGamma[0, a + d]^
      2 + 3*PolyGamma[1, a - b] - 3*PolyGamma[1, a + d]) +
   2*EulerGamma*PolyGamma[1, a + d] + 2*PolyGamma[0, a + d]*
    PolyGamma[1, a + d] + PolyGamma[2, a - b] -
   PolyGamma[2, a + d]))/2 ;


(* The integral of Gamma[a+s] Gamma[b+s] Gamma[-b-s] Gamma[d-s]*
PolyGamma[0,a+s] PolyGamma[0,d-s]; the pole s=-b is UV *)
Mel40UVbcDad[a_,b_,d_] :=
Gamma[a - b]*Gamma[b + d]*
 (PolyGamma[0, a - b]^2*PolyGamma[0, b + d] +
  PolyGamma[0, b + d]*(PolyGamma[1, a - b] -
    PolyGamma[1, a + d]) - PolyGamma[0, a - b]*
   (PolyGamma[0, a + d]*PolyGamma[0, b + d] +
    PolyGamma[1, a + d]) - PolyGamma[2, a + d]) ;


(* The integral of Gamma[a+s] Gamma[b+s] Gamma[-b-s] Gamma[d-s]*
PolyGamma[0,b+s] PolyGamma[0,-b-s]; the pole s=-b is UV *)
Mel40UVbcDbc[a_,b_,d_] :=
(Gamma[a - b]*Gamma[b + d]*(-PolyGamma[0, a - b]^3 -
   2*PolyGamma[0, a + d]^3 + 3*PolyGamma[0, a - b]^2*
    PolyGamma[0, b + d] + PolyGamma[0, a + d]^2*
    (-6*EulerGamma + 3*PolyGamma[0, b + d]) +
   3*PolyGamma[0, b + d]*PolyGamma[1, a - b] -
   PolyGamma[0, a + d]*(6*EulerGamma^2 + Pi^2 -
     6*EulerGamma*PolyGamma[0, b + d] -
     6*PolyGamma[1, a + d]) + PolyGamma[0, a - b]*
    (6*EulerGamma^2 + Pi^2 + 3*PolyGamma[0, a + d]^2 +
     6*PolyGamma[0, a + d]*(EulerGamma - PolyGamma[0,
        b + d]) - 6*EulerGamma*PolyGamma[0, b + d] -
     3*PolyGamma[1, a - b] - 3*PolyGamma[1, a + d]) +
   6*EulerGamma*PolyGamma[1, a + d] - 3*PolyGamma[0, b + d]*
    PolyGamma[1, a + d] - PolyGamma[2, a - b] -
   2*PolyGamma[2, a + d]))/6 ;


(* The integral of Gamma[a+s] Gamma[b+s] Gamma[-b-s] Gamma[d-s]*
PolyGamma[0,b+s] PolyGamma[0,d-s]; the pole s=-b is UV *)
Mel40UVbcDbd[a_,b_,d_] :=
-(Gamma[a - b]*Gamma[b + d]*(PolyGamma[0, a - b]^2*
     PolyGamma[0, b + d] - PolyGamma[0, a + d]^2*
     PolyGamma[0, b + d] + PolyGamma[0, b + d]*
     PolyGamma[1, a - b] - 2*EulerGamma*
     PolyGamma[1, a + d] + 3*PolyGamma[0, b + d]*
     PolyGamma[1, a + d] + 2*PolyGamma[0, a - b]*
     (EulerGamma*PolyGamma[0, b + d] - PolyGamma[0, b + d]^
       2 - PolyGamma[1, b + d]) - 2*PolyGamma[0, a + d]*
     (EulerGamma*PolyGamma[0, b + d] - PolyGamma[0, b + d]^
       2 + PolyGamma[1, a + d] - PolyGamma[1, b + d]) +
    PolyGamma[2, a + d]))/2 ;


(* The integral of Gamma[a+s] Gamma[b+s] Gamma[-b-s] Gamma[d-s]*
PolyGamma[0,-b-s] PolyGamma[0,d-s]; the pole s=-b is UV *)
Mel40UVbcDcd[a_,b_,d_] :=
-(Gamma[a - b]*Gamma[b + d]*
   (-(PolyGamma[0, a - b]^2*PolyGamma[0, b + d]) -
    PolyGamma[0, a + d]^2*PolyGamma[0, b + d] -
    PolyGamma[0, b + d]*PolyGamma[1, a - b] -
    2*EulerGamma*PolyGamma[1, a + d] + PolyGamma[0, b + d]*
     PolyGamma[1, a + d] - 2*PolyGamma[0, a + d]*
     (EulerGamma*PolyGamma[0, b + d] + PolyGamma[1,
       a + d]) + 2*PolyGamma[0, a - b]*
     ((EulerGamma + PolyGamma[0, a + d])*PolyGamma[0,
        b + d] + PolyGamma[1, a + d]) +
    PolyGamma[2, a + d]))/2 ;


(*******************************************************)


(* The integral of Gamma[a+s] Gamma[b+s] Gamma[-b-s] Gamma[d-s];
the pole s=-b is IR  *)
Mel40IRbc[a_,b_,d_] :=
Gamma[a-b] Gamma[b+d] (-PolyGamma[0,a+d]+PolyGamma[0,b+d]) ;

(* The integral of Gamma[a+s] Gamma[b+s] Gamma[-b-s] Gamma[d-s]*
PolyGamma[a+s];     the pole s=-b is IR  *)
Mel40IRbcDa[a_,b_,d_] :=
-(Gamma[a - b]*Gamma[b + d]*(PolyGamma[0, a - b]*
       (PolyGamma[0, a + d] - PolyGamma[0, b + d]) +
      PolyGamma[1, a + d])) ;

(* The integral of Gamma[a+s] Gamma[b+s] Gamma[-b-s] Gamma[d-s]*
PolyGamma[b+s];     the pole s=-b is IR  *)
Mel40IRbcDb[a_,b_,d_] :=
(Gamma[a - b]*Gamma[b + d]*(PolyGamma[0, a + d]^2 +
      2*PolyGamma[0, a + d]*(EulerGamma - PolyGamma[0, b + d]) -
      2*EulerGamma*PolyGamma[0, b + d] + PolyGamma[0, b + d]^2 -
      PolyGamma[1, a + d] + PolyGamma[1, b + d]))/2 ;

(* The integral of Gamma[a+s] Gamma[b+s] Gamma[-b-s] Gamma[d-s]*
PolyGamma[-b-s];     the pole s=-b is IR  *)
Mel40IRbcDc[a_,b_,d_] :=
(Gamma[a - b]*Gamma[b + d]*(2*(EulerGamma - PolyGamma[0, a - b])*
       PolyGamma[0, a + d] + PolyGamma[0, a + d]^2 -
      2*EulerGamma*PolyGamma[0, b + d] +
      2*PolyGamma[0, a - b]*PolyGamma[0, b + d] -
      PolyGamma[0, b + d]^2 - PolyGamma[1, a + d] -
      PolyGamma[1, b + d]))/2 ;

(* The integral of Gamma[a+s] Gamma[b+s] Gamma[-b-s] Gamma[d-s]*
PolyGamma[d-s];     the pole s=-b is IR  *)
Mel40IRbcDd[a_,b_,d_] :=
Gamma[a - b]*Gamma[b + d]*(-(PolyGamma[0, a + d]*
       PolyGamma[0, b + d]) + PolyGamma[0, b + d]^2 -
    PolyGamma[1, a + d] + PolyGamma[1, b + d]) ;


(*******************************************************)

(*   NEW         *)

(* The integral of Gamma[a+s] Gamma[b+s] Gamma[-b-s] Gamma[d-s]*
(PolyGamma[1,a+s]+PolyGamma[0,a+s]^2); the pole s=-b is IR *)
Mel40IRbcDaa[a_,b_,d_] :=
Gamma[a - b]*Gamma[b + d]*(PolyGamma[0, a - b]^3 -
  PolyGamma[0, a - b]^2*PolyGamma[0, a + d] -
  PolyGamma[0, a + d]*PolyGamma[1, a - b] +
  PolyGamma[0, a - b]*(3*PolyGamma[1, a - b] -
    2*PolyGamma[1, a + d]) + PolyGamma[2, a - b] -
  PolyGamma[2, a + d]) +(-(Gamma[a - b]*Gamma[b + d]*PolyGamma[0, a - b]^3) +
 Gamma[a - b]*Gamma[b + d]*PolyGamma[0, a - b]^2*
  PolyGamma[0, b + d] - 3*Gamma[a - b]*Gamma[b + d]*
  PolyGamma[0, a - b]*PolyGamma[1, a - b] +
 Gamma[a - b]*Gamma[b + d]*PolyGamma[0, b + d]*
  PolyGamma[1, a - b] - Gamma[a - b]*Gamma[b + d]*
  PolyGamma[2, a - b]);


(* The integral of Gamma[a+s] Gamma[b+s] Gamma[-b-s] Gamma[d-s]*
(PolyGamma[1,b+s]+PolyGamma[0,b+s]^2); the pole s=-b is IR *)
Mel40IRbcDbb[a_,b_,d_] :=
(Gamma[a - b]*Gamma[b + d]*(2*PolyGamma[0, a - b]^3 -
   2*PolyGamma[0, a + d]^3 + 6*PolyGamma[0, a - b]^2*
    (EulerGamma - PolyGamma[0, b + d]) -
   6*PolyGamma[0, a + d]^2*(EulerGamma -
     PolyGamma[0, b + d]) + 6*EulerGamma*
    PolyGamma[1, a - b] - 6*PolyGamma[0, b + d]*
    PolyGamma[1, a - b] + 6*EulerGamma*PolyGamma[1, a + d] -
   6*PolyGamma[0, b + d]*PolyGamma[1, a + d] +
   PolyGamma[0, a - b]*(6*EulerGamma^2 + Pi^2 -
     12*EulerGamma*PolyGamma[0, b + d] +
     6*PolyGamma[0, b + d]^2 + 6*PolyGamma[1, a - b] +
     6*PolyGamma[1, b + d]) - PolyGamma[0, a + d]*
    (6*EulerGamma^2 + Pi^2 - 12*EulerGamma*
      PolyGamma[0, b + d] + 6*PolyGamma[0, b + d]^2 -
     6*PolyGamma[1, a + d] + 6*PolyGamma[1, b + d]) +
   2*PolyGamma[2, a - b] - 2*PolyGamma[2, a + d]))/6+((-6*EulerGamma^2*Gamma[a - b]*Gamma[b + d]*
   PolyGamma[0, a - b] - Pi^2*Gamma[a - b]*Gamma[b + d]*
   PolyGamma[0, a - b] - 6*EulerGamma*Gamma[a - b]*
   Gamma[b + d]*PolyGamma[0, a - b]^2 -
  2*Gamma[a - b]*Gamma[b + d]*PolyGamma[0, a - b]^3 +
  6*EulerGamma^2*Gamma[a - b]*Gamma[b + d]*
   PolyGamma[0, b + d] + Pi^2*Gamma[a - b]*Gamma[b + d]*
   PolyGamma[0, b + d] + 12*EulerGamma*Gamma[a - b]*
   Gamma[b + d]*PolyGamma[0, a - b]*PolyGamma[0, b + d] +
  6*Gamma[a - b]*Gamma[b + d]*PolyGamma[0, a - b]^2*
   PolyGamma[0, b + d] - 6*EulerGamma*Gamma[a - b]*
   Gamma[b + d]*PolyGamma[0, b + d]^2 -
  6*Gamma[a - b]*Gamma[b + d]*PolyGamma[0, a - b]*
   PolyGamma[0, b + d]^2 + 2*Gamma[a - b]*Gamma[b + d]*
   PolyGamma[0, b + d]^3 - 6*EulerGamma*Gamma[a - b]*
   Gamma[b + d]*PolyGamma[1, a - b] -
  6*Gamma[a - b]*Gamma[b + d]*PolyGamma[0, a - b]*
   PolyGamma[1, a - b] + 6*Gamma[a - b]*Gamma[b + d]*
   PolyGamma[0, b + d]*PolyGamma[1, a - b] -
  6*EulerGamma*Gamma[a - b]*Gamma[b + d]*
   PolyGamma[1, b + d] - 6*Gamma[a - b]*Gamma[b + d]*
   PolyGamma[0, a - b]*PolyGamma[1, b + d] +
  6*Gamma[a - b]*Gamma[b + d]*PolyGamma[0, b + d]*
   PolyGamma[1, b + d] - 2*Gamma[a - b]*Gamma[b + d]*
   PolyGamma[2, a - b] + 2*Gamma[a - b]*Gamma[b + d]*
   PolyGamma[2, b + d])/6) ;


(* The integral of Gamma[a+s] Gamma[b+s] Gamma[-b-s] Gamma[d-s]*
(PolyGamma[1,-b-s]+PolyGamma[0,-b-s]^2); the pole s=-b is IR *)
Mel40IRbcDcc[a_,b_,d_] :=
(Gamma[a - b]*Gamma[b + d]*(2*PolyGamma[0, a - b]^3 -
   6*EulerGamma*PolyGamma[0, a + d]^2 -
   2*PolyGamma[0, a + d]^3 - 6*PolyGamma[0, a - b]^2*
    (EulerGamma + PolyGamma[0, a + d]) -
   6*EulerGamma*PolyGamma[1, a - b] - PolyGamma[0, a + d]*
    (6*EulerGamma^2 + Pi^2 + 6*PolyGamma[1, a - b] -
     6*PolyGamma[1, a + d]) + PolyGamma[0, a - b]*
    (6*EulerGamma^2 + Pi^2 + 12*EulerGamma*
      PolyGamma[0, a + d] + 6*PolyGamma[0, a + d]^2 +
     6*PolyGamma[1, a - b] - 6*PolyGamma[1, a + d]) +
   6*EulerGamma*PolyGamma[1, a + d] +
   2*PolyGamma[2, a - b] - 2*PolyGamma[2, a + d]))/6 +((-6*EulerGamma^2*Gamma[a - b]*Gamma[b + d]*
   PolyGamma[0, a - b] - Pi^2*Gamma[a - b]*Gamma[b + d]*
   PolyGamma[0, a - b] + 6*EulerGamma*Gamma[a - b]*
   Gamma[b + d]*PolyGamma[0, a - b]^2 -
  2*Gamma[a - b]*Gamma[b + d]*PolyGamma[0, a - b]^3 +
  6*EulerGamma^2*Gamma[a - b]*Gamma[b + d]*
   PolyGamma[0, b + d] + Pi^2*Gamma[a - b]*Gamma[b + d]*
   PolyGamma[0, b + d] - 12*EulerGamma*Gamma[a - b]*
   Gamma[b + d]*PolyGamma[0, a - b]*PolyGamma[0, b + d] +
  6*Gamma[a - b]*Gamma[b + d]*PolyGamma[0, a - b]^2*
   PolyGamma[0, b + d] + 6*EulerGamma*Gamma[a - b]*
   Gamma[b + d]*PolyGamma[0, b + d]^2 -
  6*Gamma[a - b]*Gamma[b + d]*PolyGamma[0, a - b]*
   PolyGamma[0, b + d]^2 + 2*Gamma[a - b]*Gamma[b + d]*
   PolyGamma[0, b + d]^3 + 6*EulerGamma*Gamma[a - b]*
   Gamma[b + d]*PolyGamma[1, a - b] -
  6*Gamma[a - b]*Gamma[b + d]*PolyGamma[0, a - b]*
   PolyGamma[1, a - b] + 6*Gamma[a - b]*Gamma[b + d]*
   PolyGamma[0, b + d]*PolyGamma[1, a - b] +
  6*EulerGamma*Gamma[a - b]*Gamma[b + d]*
   PolyGamma[1, b + d] - 6*Gamma[a - b]*Gamma[b + d]*
   PolyGamma[0, a - b]*PolyGamma[1, b + d] +
  6*Gamma[a - b]*Gamma[b + d]*PolyGamma[0, b + d]*
   PolyGamma[1, b + d] - 2*Gamma[a - b]*Gamma[b + d]*
   PolyGamma[2, a - b] + 2*Gamma[a - b]*Gamma[b + d]*
   PolyGamma[2, b + d])/6);


(* The integral of Gamma[a+s] Gamma[b+s] Gamma[-b-s] Gamma[d-s]*
(PolyGamma[1,d-s]+PolyGamma[0,d-s]^2); the pole s=-b is IR *)
Mel40IRbcDdd[a_,b_,d_] :=
Gamma[a - b]*Gamma[b + d]*
 (-2*PolyGamma[0, b + d]*PolyGamma[1, a + d] +
  PolyGamma[0, a - b]*(PolyGamma[0, b + d]^2 +
    PolyGamma[1, b + d]) - PolyGamma[0, a + d]*
   (PolyGamma[0, b + d]^2 + PolyGamma[1, b + d]) -
  PolyGamma[2, a + d])+(-(Gamma[a - b]*Gamma[b + d]*PolyGamma[0, a - b]*
   PolyGamma[0, b + d]^2) + Gamma[a - b]*Gamma[b + d]*
  PolyGamma[0, b + d]^3 - Gamma[a - b]*Gamma[b + d]*
  PolyGamma[0, a - b]*PolyGamma[1, b + d] +
 3*Gamma[a - b]*Gamma[b + d]*PolyGamma[0, b + d]*
  PolyGamma[1, b + d] + Gamma[a - b]*Gamma[b + d]*
  PolyGamma[2, b + d]) ;


(* The integral of Gamma[a+s] Gamma[b+s] Gamma[-b-s] Gamma[d-s]*
PolyGamma[0,a+s] PolyGamma[0,b+s]; the pole s=-b is IR *)
Mel40IRbcDab[a_,b_,d_] :=
-(Gamma[a - b]*Gamma[b + d]*(PolyGamma[0, a - b]^3 +
    2*PolyGamma[0, a - b]^2*(EulerGamma -
      PolyGamma[0, b + d]) +
    2*(EulerGamma - PolyGamma[0, b + d])*
     PolyGamma[1, a - b] - 2*EulerGamma*
     PolyGamma[1, a + d] - 2*PolyGamma[0, a + d]*
     PolyGamma[1, a + d] + 2*PolyGamma[0, b + d]*
     PolyGamma[1, a + d] + PolyGamma[0, a - b]*
     (-PolyGamma[0, a + d]^2 - 2*PolyGamma[0, a + d]*
       (EulerGamma - PolyGamma[0, b + d]) +
      3*PolyGamma[1, a - b] + PolyGamma[1, a + d]) +
    PolyGamma[2, a - b] + PolyGamma[2, a + d]))/2 +((2*EulerGamma*Gamma[a - b]*Gamma[b + d]*
   PolyGamma[0, a - b]^2 + Gamma[a - b]*Gamma[b + d]*
   PolyGamma[0, a - b]^3 - 2*EulerGamma*Gamma[a - b]*
   Gamma[b + d]*PolyGamma[0, a - b]*PolyGamma[0, b + d] -
  2*Gamma[a - b]*Gamma[b + d]*PolyGamma[0, a - b]^2*
   PolyGamma[0, b + d] + Gamma[a - b]*Gamma[b + d]*
   PolyGamma[0, a - b]*PolyGamma[0, b + d]^2 +
  2*EulerGamma*Gamma[a - b]*Gamma[b + d]*
   PolyGamma[1, a - b] + 3*Gamma[a - b]*Gamma[b + d]*
   PolyGamma[0, a - b]*PolyGamma[1, a - b] -
  2*Gamma[a - b]*Gamma[b + d]*PolyGamma[0, b + d]*
   PolyGamma[1, a - b] + Gamma[a - b]*Gamma[b + d]*
   PolyGamma[0, a - b]*PolyGamma[1, b + d] +
  Gamma[a - b]*Gamma[b + d]*PolyGamma[2, a - b])/2);


(* The integral of Gamma[a+s] Gamma[b+s] Gamma[-b-s] Gamma[d-s]*
PolyGamma[0,a+s] PolyGamma[0,-b-s]; the pole s=-b is IR *)
Mel40IRbcDac[a_,b_,d_] :=
(Gamma[a - b]*Gamma[b + d]*(PolyGamma[0, a - b]^3 -
   2*PolyGamma[0, a - b]^2*(EulerGamma +
     PolyGamma[0, a + d]) -
   2*(EulerGamma + PolyGamma[0, a + d])*
    PolyGamma[1, a - b] + PolyGamma[0, a - b]*
    (2*EulerGamma*PolyGamma[0, a + d] + PolyGamma[0, a + d]^
      2 + 3*PolyGamma[1, a - b] - 3*PolyGamma[1, a + d]) +
   2*EulerGamma*PolyGamma[1, a + d] + 2*PolyGamma[0, a + d]*
    PolyGamma[1, a + d] + PolyGamma[2, a - b] -
   PolyGamma[2, a + d]))/2 +((2*EulerGamma*Gamma[a - b]*Gamma[b + d]*
   PolyGamma[0, a - b]^2 - Gamma[a - b]*Gamma[b + d]*
   PolyGamma[0, a - b]^3 - 2*EulerGamma*Gamma[a - b]*
   Gamma[b + d]*PolyGamma[0, a - b]*PolyGamma[0, b + d] +
  2*Gamma[a - b]*Gamma[b + d]*PolyGamma[0, a - b]^2*
   PolyGamma[0, b + d] - Gamma[a - b]*Gamma[b + d]*
   PolyGamma[0, a - b]*PolyGamma[0, b + d]^2 +
  2*EulerGamma*Gamma[a - b]*Gamma[b + d]*
   PolyGamma[1, a - b] - 3*Gamma[a - b]*Gamma[b + d]*
   PolyGamma[0, a - b]*PolyGamma[1, a - b] +
  2*Gamma[a - b]*Gamma[b + d]*PolyGamma[0, b + d]*
   PolyGamma[1, a - b] - Gamma[a - b]*Gamma[b + d]*
   PolyGamma[0, a - b]*PolyGamma[1, b + d] -
  Gamma[a - b]*Gamma[b + d]*PolyGamma[2, a - b])/2);


(* The integral of Gamma[a+s] Gamma[b+s] Gamma[-b-s] Gamma[d-s]*
PolyGamma[0,a+s] PolyGamma[0,d-s]; the pole s=-b is IR *)
Mel40IRbcDad[a_,b_,d_] :=
Gamma[a - b]*Gamma[b + d]*
 (PolyGamma[0, a - b]^2*PolyGamma[0, b + d] +
  PolyGamma[0, b + d]*(PolyGamma[1, a - b] -
    PolyGamma[1, a + d]) - PolyGamma[0, a - b]*
   (PolyGamma[0, a + d]*PolyGamma[0, b + d] +
    PolyGamma[1, a + d]) - PolyGamma[2, a + d]) +(-(Gamma[a - b]*Gamma[b + d]*PolyGamma[0, a - b]^2*
   PolyGamma[0, b + d]) + Gamma[a - b]*Gamma[b + d]*
  PolyGamma[0, a - b]*PolyGamma[0, b + d]^2 -
 Gamma[a - b]*Gamma[b + d]*PolyGamma[0, b + d]*
  PolyGamma[1, a - b] + Gamma[a - b]*Gamma[b + d]*
  PolyGamma[0, a - b]*PolyGamma[1, b + d]);


(* The integral of Gamma[a+s] Gamma[b+s] Gamma[-b-s] Gamma[d-s]*
PolyGamma[0,b+s] PolyGamma[0,-b-s]; the pole s=-b is IR *)
Mel40IRbcDbc[a_,b_,d_] :=
(Gamma[a - b]*Gamma[b + d]*(-PolyGamma[0, a - b]^3 -
   2*PolyGamma[0, a + d]^3 + 3*PolyGamma[0, a - b]^2*
    PolyGamma[0, b + d] + PolyGamma[0, a + d]^2*
    (-6*EulerGamma + 3*PolyGamma[0, b + d]) +
   3*PolyGamma[0, b + d]*PolyGamma[1, a - b] -
   PolyGamma[0, a + d]*(6*EulerGamma^2 + Pi^2 -
     6*EulerGamma*PolyGamma[0, b + d] -
     6*PolyGamma[1, a + d]) + PolyGamma[0, a - b]*
    (6*EulerGamma^2 + Pi^2 + 3*PolyGamma[0, a + d]^2 +
     6*PolyGamma[0, a + d]*(EulerGamma - PolyGamma[0,
        b + d]) - 6*EulerGamma*PolyGamma[0, b + d] -
     3*PolyGamma[1, a - b] - 3*PolyGamma[1, a + d]) +
   6*EulerGamma*PolyGamma[1, a + d] - 3*PolyGamma[0, b + d]*
    PolyGamma[1, a + d] - PolyGamma[2, a - b] -
   2*PolyGamma[2, a + d]))/6 +((-6*EulerGamma^2*Gamma[a - b]*Gamma[b + d]*
   PolyGamma[0, a - b] - Pi^2*Gamma[a - b]*Gamma[b + d]*
   PolyGamma[0, a - b] + Gamma[a - b]*Gamma[b + d]*
   PolyGamma[0, a - b]^3 + 6*EulerGamma^2*Gamma[a - b]*
   Gamma[b + d]*PolyGamma[0, b + d] +
  Pi^2*Gamma[a - b]*Gamma[b + d]*PolyGamma[0, b + d] -
  3*Gamma[a - b]*Gamma[b + d]*PolyGamma[0, a - b]^2*
   PolyGamma[0, b + d] + 3*Gamma[a - b]*Gamma[b + d]*
   PolyGamma[0, a - b]*PolyGamma[0, b + d]^2 -
  Gamma[a - b]*Gamma[b + d]*PolyGamma[0, b + d]^3 +
  3*Gamma[a - b]*Gamma[b + d]*PolyGamma[0, a - b]*
   PolyGamma[1, a - b] - 3*Gamma[a - b]*Gamma[b + d]*
   PolyGamma[0, b + d]*PolyGamma[1, a - b] +
  3*Gamma[a - b]*Gamma[b + d]*PolyGamma[0, a - b]*
   PolyGamma[1, b + d] - 3*Gamma[a - b]*Gamma[b + d]*
   PolyGamma[0, b + d]*PolyGamma[1, b + d] +
  Gamma[a - b]*Gamma[b + d]*PolyGamma[2, a - b] -
  Gamma[a - b]*Gamma[b + d]*PolyGamma[2, b + d])/6);


(* The integral of Gamma[a+s] Gamma[b+s] Gamma[-b-s] Gamma[d-s]*
PolyGamma[0,b+s] PolyGamma[0,d-s]; the pole s=-b is IR *)
Mel40IRbcDbd[a_,b_,d_] :=
-(Gamma[a - b]*Gamma[b + d]*(PolyGamma[0, a - b]^2*
     PolyGamma[0, b + d] - PolyGamma[0, a + d]^2*
     PolyGamma[0, b + d] + PolyGamma[0, b + d]*
     PolyGamma[1, a - b] - 2*EulerGamma*
     PolyGamma[1, a + d] + 3*PolyGamma[0, b + d]*
     PolyGamma[1, a + d] + 2*PolyGamma[0, a - b]*
     (EulerGamma*PolyGamma[0, b + d] - PolyGamma[0, b + d]^
       2 - PolyGamma[1, b + d]) - 2*PolyGamma[0, a + d]*
     (EulerGamma*PolyGamma[0, b + d] - PolyGamma[0, b + d]^
       2 + PolyGamma[1, a + d] - PolyGamma[1, b + d]) +
    PolyGamma[2, a + d]))/2 +((2*EulerGamma*Gamma[a - b]*Gamma[b + d]*
   PolyGamma[0, a - b]*PolyGamma[0, b + d] +
  Gamma[a - b]*Gamma[b + d]*PolyGamma[0, a - b]^2*
   PolyGamma[0, b + d] - 2*EulerGamma*Gamma[a - b]*
   Gamma[b + d]*PolyGamma[0, b + d]^2 -
  2*Gamma[a - b]*Gamma[b + d]*PolyGamma[0, a - b]*
   PolyGamma[0, b + d]^2 + Gamma[a - b]*Gamma[b + d]*
   PolyGamma[0, b + d]^3 + Gamma[a - b]*Gamma[b + d]*
   PolyGamma[0, b + d]*PolyGamma[1, a - b] -
  2*EulerGamma*Gamma[a - b]*Gamma[b + d]*
   PolyGamma[1, b + d] - 2*Gamma[a - b]*Gamma[b + d]*
   PolyGamma[0, a - b]*PolyGamma[1, b + d] +
  3*Gamma[a - b]*Gamma[b + d]*PolyGamma[0, b + d]*
   PolyGamma[1, b + d] + Gamma[a - b]*Gamma[b + d]*
   PolyGamma[2, b + d])/2);


(* The integral of Gamma[a+s] Gamma[b+s] Gamma[-b-s] Gamma[d-s]*
PolyGamma[0,-b-s] PolyGamma[0,d-s]; the pole s=-b is IR *)
Mel40IRbcDcd[a_,b_,d_] :=
-(Gamma[a - b]*Gamma[b + d]*
   (-(PolyGamma[0, a - b]^2*PolyGamma[0, b + d]) -
    PolyGamma[0, a + d]^2*PolyGamma[0, b + d] -
    PolyGamma[0, b + d]*PolyGamma[1, a - b] -
    2*EulerGamma*PolyGamma[1, a + d] + PolyGamma[0, b + d]*
     PolyGamma[1, a + d] - 2*PolyGamma[0, a + d]*
     (EulerGamma*PolyGamma[0, b + d] + PolyGamma[1,
       a + d]) + 2*PolyGamma[0, a - b]*
     ((EulerGamma + PolyGamma[0, a + d])*PolyGamma[0,
        b + d] + PolyGamma[1, a + d]) +
    PolyGamma[2, a + d]))/2 +((2*EulerGamma*Gamma[a - b]*Gamma[b + d]*
   PolyGamma[0, a - b]*PolyGamma[0, b + d] -
  Gamma[a - b]*Gamma[b + d]*PolyGamma[0, a - b]^2*
   PolyGamma[0, b + d] - 2*EulerGamma*Gamma[a - b]*
   Gamma[b + d]*PolyGamma[0, b + d]^2 +
  2*Gamma[a - b]*Gamma[b + d]*PolyGamma[0, a - b]*
   PolyGamma[0, b + d]^2 - Gamma[a - b]*Gamma[b + d]*
   PolyGamma[0, b + d]^3 - Gamma[a - b]*Gamma[b + d]*
   PolyGamma[0, b + d]*PolyGamma[1, a - b] -
  2*EulerGamma*Gamma[a - b]*Gamma[b + d]*
   PolyGamma[1, b + d] + 2*Gamma[a - b]*Gamma[b + d]*
   PolyGamma[0, a - b]*PolyGamma[1, b + d] -
  3*Gamma[a - b]*Gamma[b + d]*PolyGamma[0, b + d]*
   PolyGamma[1, b + d] - Gamma[a - b]*Gamma[b + d]*
   PolyGamma[2, b + d])/2);


(*******************************************************)



(* The integral of Gamma[a+s] Gamma[b+s] Gamma[-1-b-s] Gamma[d-s];
the poles s=-b and  s=-b-1 are IR  *)
Mel40IRbc1[a_,b_,d_] :=(-(EulerGamma*Gamma[a - b]*Gamma[-1 + a + d]*
       Gamma[b + d]) + Gamma[-1 + a - b]*
     (-((-1 + EulerGamma)*Gamma[-1 + a + d]*
          Gamma[1 + b + d]) +
       Gamma[a + d]*Gamma[b + d]*
        (-1 + EulerGamma + PolyGamma[0, -1 + a + d] -
          PolyGamma[0, b + d])))/Gamma[-1 + a + d] ;

(* The integral of Gamma[1-d+s] Gamma[b+s] Gamma[-1-b-s] Gamma[d-s];
the poles s=-b and  s=-b-1 are IR  *)
Mel40IRbc11[b_,d_] :=
-(EulerGamma*Gamma[1 - b - d]*Gamma[b + d]) -
  Gamma[-b - d]*(Gamma[b + d] +
     (-1 + EulerGamma)*Gamma[1 + b + d]) ;

(* The integral of Gamma[1-d+s] Gamma[b+s] Gamma[-1-b-s] Gamma[d-s]*
PolyGamma[-1-b-s];
the poles s=-b and  s=-b-1 are IR  *)
Mel40IRbc11Dc1[b_,d_] :=
-(Gamma[-b - d]*Gamma[b + d]*
    (2 - b - d + (b + d)*EulerGamma -
      (-1 + b + d)*PolyGamma[0, -b - d] +
      (b + d)*PolyGamma[0, b + d])) ;


(* The integral of Gamma[1-d+s] Gamma[b+s] Gamma[-1-b-s] Gamma[d-s]*
PolyGamma[b+s];
the poles s=-b and  s=-b-1 are IR  *)
Mel40IRbc11Db1[b_,d_] :=
-(Gamma[-b - d]*Gamma[b + d]*
    (1 + b*(-1 + EulerGamma) + d*(-1 + EulerGamma) +
      PolyGamma[0, b + d])) ;

(* The integral of Gamma[1-d+s] Gamma[b+s] Gamma[-1-b-s] Gamma[d-s]*
PolyGamma[1-d-s];
the poles s=-b and  s=-b-1 are IR  *)
Mel40IRbc11Da1[b_,d_] :=
-(Gamma[-b - d]*Gamma[b + d]*
    (1 + EulerGamma - (-1 + b + d)*PolyGamma[0, -b - d] +
      PolyGamma[0, b + d])) ;


(* The next five formulae do not work for a+d=1 *)

(* The integral of Gamma[a+s] Gamma[b+s] Gamma[-1-b-s] Gamma[d-s];
the pole s=-b is UV and  s=-b-1 is IR  *)
Mel40G1bc[a_,b_,d_] := (-((-1 + EulerGamma)*Gamma[a - b]*Gamma[-1 + a + d]*
       Gamma[b + d]) + Gamma[-1 + a - b]*
     (Gamma[a + d]*Gamma[b + d]*
        (-1 + EulerGamma - PolyGamma[0, -1 + a - b] +
          PolyGamma[0, -1 + a + d]) -
       Gamma[-1 + a + d]*Gamma[1 + b + d]*
        (-1 + EulerGamma - PolyGamma[0, -1 + a - b] +
          PolyGamma[0, 1 + b + d])))/Gamma[-1 + a + d] ;

(* The integral of Gamma[a+s] Gamma[b+s] Gamma[-1-b-s] Gamma[d-s]*
PolyGamma[a+s];
the pole s=-b is UV and  s=-b-1 is IR  *)
Mel40G1bcDa[a_,b_,d_] := (-((-1 + EulerGamma)*Gamma[a - b]*Gamma[-1 + a + d]*
       Gamma[b + d]*PolyGamma[0, a - b]) +
    Gamma[-1 + a - b]*(Gamma[-1 + a + d]*Gamma[1 + b + d]*
        (PolyGamma[0, -1 + a - b] -
          EulerGamma*PolyGamma[0, -1 + a - b] +
          PolyGamma[0, -1 + a - b]^2 -
          PolyGamma[0, -1 + a - b]*PolyGamma[0, 1 + b + d] +
          PolyGamma[1, -1 + a - b]) -
       Gamma[a + d]*Gamma[b + d]*
        (PolyGamma[0, -1 + a - b] -
          EulerGamma*PolyGamma[0, -1 + a - b] +
          PolyGamma[0, -1 + a - b]^2 -
          PolyGamma[0, -1 + a + d] +
          EulerGamma*PolyGamma[0, -1 + a + d] -
          2*PolyGamma[0, -1 + a - b]*
           PolyGamma[0, -1 + a + d] +
          PolyGamma[0, -1 + a + d]^2 + PolyGamma[0, a + d] -
          EulerGamma*PolyGamma[0, a + d] +
          PolyGamma[0, -1 + a - b]*PolyGamma[0, a + d] -
          PolyGamma[0, -1 + a + d]*PolyGamma[0, a + d] +
          PolyGamma[1, -1 + a - b] - PolyGamma[1, -1 + a + d]))
)/Gamma[-1 + a + d]  ;

(* The integral of Gamma[a+s] Gamma[b+s] Gamma[-1-b-s] Gamma[d-s]*
PolyGamma[b+s];
the pole s=-b is UV and  s=-b-1 is IR  *)
Mel40G1bcDb[a_,b_,d_] :=
(Gamma[a - b]*Gamma[-1 + a + d]*Gamma[b + d]*
     (12 - 12*EulerGamma + 6*EulerGamma^2 + Pi^2 +
       12*(-1 + EulerGamma)*PolyGamma[0, a - b] +
       12*PolyGamma[0, b + d] -
       12*EulerGamma*PolyGamma[0, b + d]) +
    Gamma[-1 + a - b]*(-(Gamma[a + d]*Gamma[b + d]*
          (12 - 12*EulerGamma + 6*EulerGamma^2 + Pi^2 -
            6*PolyGamma[0, -1 + a - b]^2 -
            12*PolyGamma[0, -1 + a + d] +
            12*EulerGamma*PolyGamma[0, -1 + a + d] +
            6*PolyGamma[0, -1 + a + d]^2 +
            12*PolyGamma[0, b + d] -
            12*EulerGamma*PolyGamma[0, b + d] +
            12*PolyGamma[0, -1 + a - b]*PolyGamma[0, b + d] -
            12*PolyGamma[0, -1 + a + d]*PolyGamma[0, b + d] -
            6*PolyGamma[1, -1 + a - b] -
            6*PolyGamma[1, -1 + a + d])) +
       Gamma[-1 + a + d]*Gamma[1 + b + d]*
        (12 - 12*EulerGamma + 6*EulerGamma^2 + Pi^2 -
          6*PolyGamma[0, -1 + a - b]^2 +
          12*PolyGamma[0, -1 + a - b]*
           PolyGamma[0, 1 + b + d] -
          6*PolyGamma[0, 1 + b + d]^2 -
          6*PolyGamma[1, -1 + a - b] -
          6*PolyGamma[1, 1 + b + d])))/(12*Gamma[-1 + a + d]) ;

(* The integral of Gamma[a+s] Gamma[b+s] Gamma[-1-b-s] Gamma[d-s]*
PolyGamma[-1-b-s];
the pole s=-b is UV and  s=-b-1 is IR  *)
Mel40G1bcDc[a_,b_,d_] :=
((12 - 12*EulerGamma + 6*EulerGamma^2 + Pi^2)*Gamma[a - b]*
     Gamma[-1 + a + d]*Gamma[b + d] +
    Gamma[-1 + a - b]*(-(Gamma[a + d]*Gamma[b + d]*
          (12 - 12*EulerGamma + 6*EulerGamma^2 + Pi^2 +
            12*PolyGamma[0, -1 + a - b] -
            12*EulerGamma*PolyGamma[0, -1 + a - b] +
            6*PolyGamma[0, -1 + a - b]^2 -
            12*PolyGamma[0, -1 + a + d] +
            12*EulerGamma*PolyGamma[0, -1 + a + d] -
            12*PolyGamma[0, -1 + a - b]*
             PolyGamma[0, -1 + a + d] +
            6*PolyGamma[0, -1 + a + d]^2 +
            6*PolyGamma[1, -1 + a - b] -
            6*PolyGamma[1, -1 + a + d])) +
       Gamma[-1 + a + d]*Gamma[1 + b + d]*
        (12 - 12*EulerGamma + 6*EulerGamma^2 + Pi^2 +
          12*PolyGamma[0, -1 + a - b] -
          12*EulerGamma*PolyGamma[0, -1 + a - b] +
          6*PolyGamma[0, -1 + a - b]^2 -
          12*PolyGamma[0, 1 + b + d] +
          12*EulerGamma*PolyGamma[0, 1 + b + d] -
          12*PolyGamma[0, -1 + a - b]*
           PolyGamma[0, 1 + b + d] +
          6*PolyGamma[0, 1 + b + d]^2 +
          6*PolyGamma[1, -1 + a - b] +
          6*PolyGamma[1, 1 + b + d])))/(12*Gamma[-1 + a + d]) ;

(* The integral of Gamma[a+s] Gamma[b+s] Gamma[-1-b-s] Gamma[d-s]*
PolyGamma[d-s];
the pole s=-b is UV and  s=-b-1 is IR  *)
Mel40G1bcDd[a_,b_,d_] :=
(-((-1 + EulerGamma)*Gamma[a - b]*Gamma[-1 + a + d]*
       Gamma[b + d]*PolyGamma[0, b + d]) +
    Gamma[-1 + a - b]*(Gamma[a + d]*Gamma[b + d]*
        (PolyGamma[0, -1 + a + d] -
          EulerGamma*PolyGamma[0, -1 + a + d] +
          PolyGamma[0, -1 + a - b]*PolyGamma[0, -1 + a + d] -
          PolyGamma[0, -1 + a + d]^2 - PolyGamma[0, a + d] +
          EulerGamma*PolyGamma[0, a + d] -
          PolyGamma[0, -1 + a - b]*PolyGamma[0, a + d] +
          PolyGamma[0, -1 + a + d]*PolyGamma[0, a + d] -
          PolyGamma[0, b + d] +
          EulerGamma*PolyGamma[0, b + d] -
          PolyGamma[0, -1 + a - b]*PolyGamma[0, b + d] +
          PolyGamma[0, -1 + a + d]*PolyGamma[0, b + d] +
          PolyGamma[1, -1 + a + d]) -
       Gamma[-1 + a + d]*Gamma[1 + b + d]*
        (-PolyGamma[0, 1 + b + d] +
          EulerGamma*PolyGamma[0, 1 + b + d] -
          PolyGamma[0, -1 + a - b]*PolyGamma[0, 1 + b + d] +
          PolyGamma[0, 1 + b + d]^2 + PolyGamma[1, 1 + b + d]))
)/Gamma[-1 + a + d] ;


(********************************************************************)

(* Now, five formulae for a+d=1 *)

(* The integral of Gamma[1-d+s] Gamma[b+s] Gamma[-1-b-s] Gamma[d-s];
the pole s=-b is UV and  s=-b-1 is IR  *)
Mel40AD1G1bc[b_,d_] :=
-((-1 + EulerGamma)*Gamma[1 - b - d]*Gamma[b + d]) -
  Gamma[-b - d]*(Gamma[b + d] +
     Gamma[1 + b + d]*(-1 + EulerGamma - PolyGamma[0, -b - d] +
        PolyGamma[0, 1 + b + d])) ;

(* The integral of Gamma[1-d+s] Gamma[b+s] Gamma[-1-b-s] Gamma[d-s]*
PolyGamma[1-d+s];
the pole s=-b is UV and  s=-b-1 is IR  *)
Mel40AD1G1bcDa[b_,d_] :=
-((-1 + EulerGamma)*Gamma[1 - b - d]*Gamma[b + d]*
     PolyGamma[0, 1 - b - d]) -
  Gamma[-b - d]*(Gamma[b + d]*(1 + 2*PolyGamma[0, -b - d]) -
     Gamma[1 + b + d]*(PolyGamma[0, -b - d] -
        EulerGamma*PolyGamma[0, -b - d] + PolyGamma[0, -b - d]^2 -
        PolyGamma[0, -b - d]*PolyGamma[0, 1 + b + d] +
        PolyGamma[1, -b - d])) ;


(* The integral of Gamma[1-d+s] Gamma[b+s] Gamma[-1-b-s] Gamma[d-s]*
PolyGamma[b+s];
the pole s=-b is UV and  s=-b-1 is IR  *)
Mel40AD1G1bcDb[b_,d_] :=
(Gamma[1 - b - d]*Gamma[b + d]*
     (12 - 12*EulerGamma + 6*EulerGamma^2 + Pi^2 +
       12*(-1 + EulerGamma)*PolyGamma[0, 1 - b - d] +
       12*PolyGamma[0, b + d] - 12*EulerGamma*PolyGamma[0, b + d]) -
    Gamma[-b - d]*(12*Gamma[b + d]*(1 + PolyGamma[0, b + d]) +
       Gamma[1 + b + d]*(-12 + 12*EulerGamma - 6*EulerGamma^2 -
          Pi^2 + 6*PolyGamma[0, -b - d]^2 -
          12*PolyGamma[0, -b - d]*PolyGamma[0, 1 + b + d] +
          6*PolyGamma[0, 1 + b + d]^2 + 6*PolyGamma[1, -b - d] +
          6*PolyGamma[1, 1 + b + d])))/12 ;

(* The integral of Gamma[1-d+s] Gamma[b+s] Gamma[-1-b-s] Gamma[d-s]*
PolyGamma[-1-b-s];
the pole s=-b is UV and  s=-b-1 is IR  *)
Mel40AD1G1bcDc[b_,d_] :=
((12 - 12*EulerGamma + 6*EulerGamma^2 + Pi^2)*Gamma[1 - b - d]*
     Gamma[b + d] + Gamma[-b - d]*
     (-12*Gamma[b + d]*(1 + PolyGamma[0, -b - d]) +
       Gamma[1 + b + d]*(12 - 12*EulerGamma + 6*EulerGamma^2 +
          Pi^2 + 12*PolyGamma[0, -b - d] -
          12*EulerGamma*PolyGamma[0, -b - d] +
          6*PolyGamma[0, -b - d]^2 - 12*PolyGamma[0, 1 + b + d] +
          12*EulerGamma*PolyGamma[0, 1 + b + d] -
          12*PolyGamma[0, -b - d]*PolyGamma[0, 1 + b + d] +
          6*PolyGamma[0, 1 + b + d]^2 + 6*PolyGamma[1, -b - d] +
          6*PolyGamma[1, 1 + b + d])))/12


(* The integral of Gamma[1-d+s] Gamma[b+s] Gamma[-1-b-s] Gamma[d-s]*
PolyGamma[d-s];
the pole s=-b is UV and  s=-b-1 is IR  *)
Mel40AD1G1bcDd[b_,d_] :=
-((-1 + EulerGamma)*Gamma[1 - b - d]*Gamma[b + d]*
     PolyGamma[0, b + d]) - Gamma[-b - d]*
   (Gamma[b + d]*(1 + PolyGamma[0, -b - d] + PolyGamma[0, b + d]) +
     Gamma[1 + b + d]*(-PolyGamma[0, 1 + b + d] +
        EulerGamma*PolyGamma[0, 1 + b + d] -
        PolyGamma[0, -b - d]*PolyGamma[0, 1 + b + d] +
        PolyGamma[0, 1 + b + d]^2 + PolyGamma[1, 1 + b + d])) ;

(*  second derivatives *)


(* The integral of Gamma[1-d+s] Gamma[b+s] Gamma[-1-b-s] Gamma[d-s]*
(PolyGamma[1,1-d+s]+PolyGamma[0,1-d+s]^2);
the pole s=-b is UV and  s=-b-1 is IR  *)
Mel40AD1G1bcDaa[b_,d_] := (Gamma[-b - d]*(2*Gamma[b + d]*
     (Pi^2 - 6*PolyGamma[0, -b - d]^2 -
      3*PolyGamma[0, -b - d]*(2 + PolyGamma[0, b + d]) -
      6*PolyGamma[1, -b - d]) + 3*Gamma[1 + b + d]*
     (PolyGamma[0, -b - d]^3 - PolyGamma[0, -b - d]^2*
       (-2 + 2*EulerGamma + PolyGamma[0, 1 + b + d]) +
      3*PolyGamma[0, -b - d]*PolyGamma[1, -b - d] -
      (-2 + 2*EulerGamma + PolyGamma[0, 1 + b + d])*
       PolyGamma[1, -b - d] + PolyGamma[2, -b - d])) -
  3*Gamma[1 - b - d]*Gamma[b + d]*
   (PolyGamma[0, 1 - b - d]^3 + PolyGamma[0, 1 - b - d]^2*
     (-2 + 2*EulerGamma - PolyGamma[0, b + d]) +
    3*PolyGamma[0, 1 - b - d]*PolyGamma[1, 1 - b - d] +
    (-2 + 2*EulerGamma - PolyGamma[0, b + d])*
     PolyGamma[1, 1 - b - d] + PolyGamma[2, 1 - b - d]))/6 ;

(* The integral of Gamma[1-d+s] Gamma[b+s] Gamma[-1-b-s] Gamma[d-s]*
(PolyGamma[1,b+s]+PolyGamma[0,b+s]^2);
the pole s=-b is UV and  s=-b-1 is IR  *)
Mel40AD1G1bcDbb[b_,d_] := (Gamma[1 - b - d]*Gamma[b + d]*(48 - 48*EulerGamma +
    24*EulerGamma^2 - 8*EulerGamma^3 + 4*Pi^2 -
    4*EulerGamma*Pi^2 - 7*PolyGamma[0, 1 - b - d]^3 -
    24*(-1 + EulerGamma)*PolyGamma[0, b + d]^2 +
    7*PolyGamma[0, b + d]^3 + PolyGamma[0, 1 - b - d]^2*
     (24 - 24*EulerGamma + 21*PolyGamma[0, b + d]) +
    24*PolyGamma[1, 1 - b - d] - 24*EulerGamma*
     PolyGamma[1, 1 - b - d] + 24*PolyGamma[1, b + d] -
    24*EulerGamma*PolyGamma[1, b + d] +
    PolyGamma[0, b + d]*(48 - 48*EulerGamma +
      24*EulerGamma^2 + 4*Pi^2 +
      21*PolyGamma[1, 1 - b - d] + 21*PolyGamma[1, b + d]) -
    PolyGamma[0, 1 - b - d]*(48 - 48*EulerGamma +
      24*EulerGamma^2 + 4*Pi^2 - 48*(-1 + EulerGamma)*
       PolyGamma[0, b + d] + 21*PolyGamma[0, b + d]^2 +
      21*PolyGamma[1, 1 - b - d] + 21*PolyGamma[1, b + d]) +
    8*PolyGamma[2, 1] - 7*PolyGamma[2, 1 - b - d] +
    7*PolyGamma[2, b + d]) - Gamma[-b - d]*
   (24*Gamma[b + d]*(2 + 2*PolyGamma[0, b + d] +
      PolyGamma[0, b + d]^2 + PolyGamma[1, b + d]) +
    Gamma[1 + b + d]*(-48 + 48*EulerGamma -
      24*EulerGamma^2 + 8*EulerGamma^3 - 4*Pi^2 +
      4*EulerGamma*Pi^2 - PolyGamma[0, -b - d]^3 +
      3*PolyGamma[0, -b - d]^2*PolyGamma[0, 1 + b + d] +
      PolyGamma[0, 1 + b + d]^3 + 3*PolyGamma[0, 1 + b + d]*
       (PolyGamma[1, -b - d] + PolyGamma[1, 1 + b + d]) -
      3*PolyGamma[0, -b - d]*(PolyGamma[0, 1 + b + d]^2 +
        PolyGamma[1, -b - d] + PolyGamma[1, 1 + b + d]) -
      8*PolyGamma[2, 1] - PolyGamma[2, -b - d] +
      PolyGamma[2, 1 + b + d])))/24;

(* The integral of Gamma[1-d+s] Gamma[b+s] Gamma[-1-b-s] Gamma[d-s]*
(PolyGamma[1,-1-b+s]+PolyGamma[0,-1-b+s]^2);
the pole s=-b is UV and  s=-b-1 is IR  *)
Mel40AD1G1bcDcc[b_,d_] :=
(Gamma[1 - b - d]*Gamma[b + d]*(48 - 48*EulerGamma + 24*EulerGamma^2 -
    8*EulerGamma^3 + 4*Pi^2 - 4*EulerGamma*Pi^2 - PolyGamma[0, 1 - b - d]^3 +
    3*PolyGamma[0, 1 - b - d]^2*PolyGamma[0, b + d] + PolyGamma[0, b + d]^3 +
    3*PolyGamma[0, b + d]*(PolyGamma[1, 1 - b - d] + PolyGamma[1, b + d]) -
    3*PolyGamma[0, 1 - b - d]*(PolyGamma[0, b + d]^2 +
      PolyGamma[1, 1 - b - d] + PolyGamma[1, b + d]) + 8*PolyGamma[2, 1] -
    PolyGamma[2, 1 - b - d] + PolyGamma[2, b + d]) -
  Gamma[-b - d]*(24*Gamma[b + d]*(2 + 2*PolyGamma[0, -b - d] +
      PolyGamma[0, -b - d]^2 + PolyGamma[1, -b - d]) +
    Gamma[1 + b + d]*(-48 + 48*EulerGamma - 24*EulerGamma^2 +
      8*EulerGamma^3 - 4*Pi^2 + 4*EulerGamma*Pi^2 -
      7*PolyGamma[0, -b - d]^3 + 24*(-1 + EulerGamma)*PolyGamma[0, 1 + b + d]^
        2 + 7*PolyGamma[0, 1 + b + d]^3 + 3*PolyGamma[0, -b - d]^2*
       (8*(-1 + EulerGamma) + 7*PolyGamma[0, 1 + b + d]) -
      24*PolyGamma[1, -b - d] + 24*EulerGamma*PolyGamma[1, -b - d] -
      24*PolyGamma[1, 1 + b + d] + 24*EulerGamma*PolyGamma[1, 1 + b + d] +
      PolyGamma[0, 1 + b + d]*(48 - 48*EulerGamma + 24*EulerGamma^2 +
        4*Pi^2 + 21*PolyGamma[1, -b - d] + 21*PolyGamma[1, 1 + b + d]) -
      PolyGamma[0, -b - d]*(48 - 48*EulerGamma + 24*EulerGamma^2 + 4*Pi^2 +
        48*(-1 + EulerGamma)*PolyGamma[0, 1 + b + d] +
        21*PolyGamma[0, 1 + b + d]^2 + 21*PolyGamma[1, -b - d] +
        21*PolyGamma[1, 1 + b + d]) - 8*PolyGamma[2, 1] -
      7*PolyGamma[2, -b - d] + 7*PolyGamma[2, 1 + b + d])))/24 ;

(* The integral of Gamma[1-d+s] Gamma[b+s] Gamma[-1-b-s] Gamma[d-s]*
(PolyGamma[1,d-s]+PolyGamma[0,d-s]^2);
the pole s=-b is UV and  s=-b-1 is IR  *)
Mel40AD1G1bcDdd[b_,d_] := (3*Gamma[1 - b - d]*Gamma[b + d]*
   (-((-2 + 2*EulerGamma + PolyGamma[0, 1 - b - d])*
      PolyGamma[0, b + d]^2) + PolyGamma[0, b + d]^3 -
    (-2 + 2*EulerGamma + PolyGamma[0, 1 - b - d])*
     PolyGamma[1, b + d] + 3*PolyGamma[0, b + d]*
     PolyGamma[1, b + d] + PolyGamma[2, b + d]) +
  Gamma[-b - d]*(2*Gamma[b + d]*
     (Pi^2 - 3*(2 + PolyGamma[0, -b - d])*
       PolyGamma[0, b + d] - 6*PolyGamma[0, b + d]^2 -
      6*PolyGamma[1, b + d]) - 3*Gamma[1 + b + d]*
     ((-2 + 2*EulerGamma - PolyGamma[0, -b - d])*
       PolyGamma[0, 1 + b + d]^2 + PolyGamma[0, 1 + b + d]^
       3 + (-2 + 2*EulerGamma - PolyGamma[0, -b - d])*
       PolyGamma[1, 1 + b + d] + 3*PolyGamma[0, 1 + b + d]*
       PolyGamma[1, 1 + b + d] + PolyGamma[2, 1 + b + d])))/6 ;

(* The integral of Gamma[1-d+s] Gamma[b+s] Gamma[-1-b-s] Gamma[d-s]*
PolyGamma[1-d+s] PolyGamma[b+s];
the pole s=-b is UV and  s=-b-1 is IR  *)
Mel40AD1G1bcDab[b_,d_] :=
(Gamma[-b - d]*(Gamma[b + d]*(-24 + 4*Pi^2 + 3*PolyGamma[0, -b - d]^2 -
      24*PolyGamma[0, b + d] - 9*PolyGamma[0, b + d]^2 -
      6*PolyGamma[0, -b - d]*(4 + 5*PolyGamma[0, b + d]) +
      3*PolyGamma[1, -b - d] - 9*PolyGamma[1, b + d]) +
    Gamma[1 + b + d]*(-3*PolyGamma[0, -b - d]^3 + 6*PolyGamma[0, -b - d]^2*
       PolyGamma[0, 1 + b + d] + 6*PolyGamma[0, 1 + b + d]*
       PolyGamma[1, -b - d] + PolyGamma[0, -b - d]*(24 - 24*EulerGamma +
        12*EulerGamma^2 + 2*Pi^2 - 3*PolyGamma[0, 1 + b + d]^2 -
        9*PolyGamma[1, -b - d] - 3*PolyGamma[1, 1 + b + d]) -
      3*PolyGamma[2, -b - d])) + Gamma[1 - b - d]*Gamma[b + d]*
   (9*PolyGamma[0, 1 - b - d]^3 + 6*PolyGamma[0, 1 - b - d]^2*
     (-4 + 4*EulerGamma - 3*PolyGamma[0, b + d]) +
    PolyGamma[0, 1 - b - d]*(24 - 24*EulerGamma + 12*EulerGamma^2 + 2*Pi^2 -
      24*(-1 + EulerGamma)*PolyGamma[0, b + d] + 9*PolyGamma[0, b + d]^2 +
      27*PolyGamma[1, 1 - b - d] + 9*PolyGamma[1, b + d]) +
    3*(2*(-4 + 4*EulerGamma - 3*PolyGamma[0, b + d])*
       PolyGamma[1, 1 - b - d] + 3*PolyGamma[2, 1 - b - d])))/24 ;


(* The integral of Gamma[1-d+s] Gamma[b+s] Gamma[-1-b-s] Gamma[d-s]*
PolyGamma[1-d+s] PolyGamma[-1-b-s];
the pole s=-b is UV and  s=-b-1 is IR  *)
Mel40AD1G1bcDac[b_,d_] :=
(Gamma[-b - d]*(Gamma[b + d]*(-24 + 4*Pi^2 - 33*PolyGamma[0, -b - d]^2 +
      3*PolyGamma[0, b + d]^2 - 6*PolyGamma[0, -b - d]*
       (8 + PolyGamma[0, b + d]) - 33*PolyGamma[1, -b - d] +
      3*PolyGamma[1, b + d]) + Gamma[1 + b + d]*(9*PolyGamma[0, -b - d]^3 -
      6*PolyGamma[0, -b - d]^2*(-4 + 4*EulerGamma +
        3*PolyGamma[0, 1 + b + d]) - 6*(-4 + 4*EulerGamma +
        3*PolyGamma[0, 1 + b + d])*PolyGamma[1, -b - d] +
      PolyGamma[0, -b - d]*(24 - 24*EulerGamma + 12*EulerGamma^2 + 2*Pi^2 +
        24*(-1 + EulerGamma)*PolyGamma[0, 1 + b + d] +
        9*PolyGamma[0, 1 + b + d]^2 + 27*PolyGamma[1, -b - d] +
        9*PolyGamma[1, 1 + b + d]) + 9*PolyGamma[2, -b - d])) +
  Gamma[1 - b - d]*Gamma[b + d]*(-3*PolyGamma[0, 1 - b - d]^3 +
    6*PolyGamma[0, 1 - b - d]^2*PolyGamma[0, b + d] +
    6*PolyGamma[0, b + d]*PolyGamma[1, 1 - b - d] +
    PolyGamma[0, 1 - b - d]*(24 - 24*EulerGamma + 12*EulerGamma^2 + 2*Pi^2 -
      3*PolyGamma[0, b + d]^2 - 9*PolyGamma[1, 1 - b - d] -
      3*PolyGamma[1, b + d]) - 3*PolyGamma[2, 1 - b - d]))/24 ;

(* The integral of Gamma[1-d+s] Gamma[b+s] Gamma[-1-b-s] Gamma[d-s]*
PolyGamma[1-d+s] PolyGamma[d-s];
the pole s=-b is UV and  s=-b-1 is IR  *)
Mel40AD1G1bcDad[b_,d_] := (3*Gamma[1 - b - d]*Gamma[b + d]*
   (-(PolyGamma[0, 1 - b - d]^2*PolyGamma[0, b + d]) -
    PolyGamma[0, b + d]*PolyGamma[1, 1 - b - d] +
    PolyGamma[0, 1 - b - d]*(-2*(-1 + EulerGamma)*
       PolyGamma[0, b + d] + PolyGamma[0, b + d]^2 +
      PolyGamma[1, b + d])) + Gamma[-b - d]*
   (Gamma[b + d]*(2*Pi^2 - 3*PolyGamma[0, -b - d]^2 -
      6*PolyGamma[0, b + d] - 3*PolyGamma[0, b + d]^2 -
      6*PolyGamma[0, -b - d]*(1 + 2*PolyGamma[0, b + d]) -
      3*PolyGamma[1, -b - d] - 3*PolyGamma[1, b + d]) +
    3*Gamma[1 + b + d]*(PolyGamma[0, -b - d]^2*
       PolyGamma[0, 1 + b + d] + PolyGamma[0, 1 + b + d]*
       PolyGamma[1, -b - d] - PolyGamma[0, -b - d]*
       (2*(-1 + EulerGamma)*PolyGamma[0, 1 + b + d] +
        PolyGamma[0, 1 + b + d]^2 + PolyGamma[1,
         1 + b + d]))))/6 ;

(* The integral of Gamma[1-d+s] Gamma[b+s] Gamma[-1-b-s] Gamma[d-s]*
PolyGamma[b+s] PolyGamma[-1-b-s];
the pole s=-b is UV and  s=-b-1 is IR  *)
Mel40AD1G1bcDbc[b_,d_] := (Gamma[1 - b - d]*Gamma[b + d]*(24 - 24*EulerGamma +
    12*EulerGamma^2 - 4*EulerGamma^3 + 2*Pi^2 -
    2*EulerGamma*Pi^2 + PolyGamma[0, 1 - b - d]^3 -
    3*PolyGamma[0, 1 - b - d]^2*PolyGamma[0, b + d] -
    PolyGamma[0, b + d]^3 + PolyGamma[0, b + d]*
     (12 - 12*EulerGamma + 6*EulerGamma^2 + Pi^2 -
      3*PolyGamma[1, 1 - b - d] - 3*PolyGamma[1, b + d]) +
    PolyGamma[0, 1 - b - d]*(-12 + 12*EulerGamma -
      6*EulerGamma^2 - Pi^2 + 3*PolyGamma[0, b + d]^2 +
      3*PolyGamma[1, 1 - b - d] + 3*PolyGamma[1, b + d]) +
    4*PolyGamma[2, 1] + PolyGamma[2, 1 - b - d] -
    PolyGamma[2, b + d]) - Gamma[-b - d]*
   (12*Gamma[b + d]*(2 + PolyGamma[0, b + d] +
      PolyGamma[0, -b - d]*(1 + PolyGamma[0, b + d])) +
    Gamma[1 + b + d]*(-24 + 24*EulerGamma -
      12*EulerGamma^2 + 4*EulerGamma^3 - 2*Pi^2 +
      2*EulerGamma*Pi^2 + PolyGamma[0, -b - d]^3 -
      3*PolyGamma[0, -b - d]^2*PolyGamma[0, 1 + b + d] -
      PolyGamma[0, 1 + b + d]^3 + PolyGamma[0, 1 + b + d]*
       (12 - 12*EulerGamma + 6*EulerGamma^2 + Pi^2 -
        3*PolyGamma[1, -b - d] - 3*PolyGamma[1,
          1 + b + d]) + PolyGamma[0, -b - d]*
       (-12 + 12*EulerGamma - 6*EulerGamma^2 - Pi^2 +
        3*PolyGamma[0, 1 + b + d]^2 +
        3*PolyGamma[1, -b - d] + 3*PolyGamma[1,
          1 + b + d]) - 4*PolyGamma[2, 1] +
      PolyGamma[2, -b - d] - PolyGamma[2, 1 + b + d])))/12 ;

(* The integral of Gamma[1-d+s] Gamma[b+s] Gamma[-1-b-s] Gamma[d-s]*
PolyGamma[b+s] PolyGamma[d-s];
the pole s=-b is UV and  s=-b-1 is IR  *)
Mel40AD1G1bcDbd[b_,d_] := (Gamma[1 - b - d]*Gamma[b + d]*
   (-6*(-4 + 4*EulerGamma + 3*PolyGamma[0, 1 - b - d])*
     PolyGamma[0, b + d]^2 + 9*PolyGamma[0, b + d]^3 -
    6*(-4 + 4*EulerGamma + 3*PolyGamma[0, 1 - b - d])*
     PolyGamma[1, b + d] + PolyGamma[0, b + d]*
     (24 - 24*EulerGamma + 12*EulerGamma^2 + 2*Pi^2 +
      24*(-1 + EulerGamma)*PolyGamma[0, 1 - b - d] +
      9*PolyGamma[0, 1 - b - d]^2 +
      9*PolyGamma[1, 1 - b - d] + 27*PolyGamma[1, b + d]) +
    9*PolyGamma[2, b + d]) + Gamma[-b - d]*
   (Gamma[b + d]*(-24 + 4*Pi^2 + 3*PolyGamma[0, -b - d]^2 -
      48*PolyGamma[0, b + d] - 6*PolyGamma[0, -b - d]*
       PolyGamma[0, b + d] - 33*PolyGamma[0, b + d]^2 +
      3*PolyGamma[1, -b - d] - 33*PolyGamma[1, b + d]) +
    Gamma[1 + b + d]*(6*PolyGamma[0, -b - d]*
       PolyGamma[0, 1 + b + d]^2 -
      3*PolyGamma[0, 1 + b + d]^3 + PolyGamma[0, 1 + b + d]*
       (24 - 24*EulerGamma + 12*EulerGamma^2 + 2*Pi^2 -
        3*PolyGamma[0, -b - d]^2 - 3*PolyGamma[1, -b - d] -
        9*PolyGamma[1, 1 + b + d]) + 6*PolyGamma[0, -b - d]*
       PolyGamma[1, 1 + b + d] -
      3*PolyGamma[2, 1 + b + d])))/24 ;

(* The integral of Gamma[1-d+s] Gamma[b+s] Gamma[-1-b-s] Gamma[d-s]*
PolyGamma[-1-b-s] PolyGamma[d-s];
the pole s=-b is UV and  s=-b-1 is IR  *)
Mel40AD1G1bcDcd[b_,d_] := (Gamma[1 - b - d]*Gamma[b + d]*
   (6*PolyGamma[0, 1 - b - d]*PolyGamma[0, b + d]^2 -
    3*PolyGamma[0, b + d]^3 + PolyGamma[0, b + d]*
     (24 - 24*EulerGamma + 12*EulerGamma^2 + 2*Pi^2 -
      3*PolyGamma[0, 1 - b - d]^2 -
      3*PolyGamma[1, 1 - b - d] - 9*PolyGamma[1, b + d]) +
    6*PolyGamma[0, 1 - b - d]*PolyGamma[1, b + d] -
    3*PolyGamma[2, b + d]) + Gamma[-b - d]*
   (Gamma[b + d]*(-24 + 4*Pi^2 - 9*PolyGamma[0, -b - d]^2 -
      24*PolyGamma[0, b + d] + 3*PolyGamma[0, b + d]^2 -
      6*PolyGamma[0, -b - d]*(4 + 5*PolyGamma[0, b + d]) -
      9*PolyGamma[1, -b - d] + 3*PolyGamma[1, b + d]) +
    Gamma[1 + b + d]*(6*(-4 + 4*EulerGamma -
        3*PolyGamma[0, -b - d])*PolyGamma[0, 1 + b + d]^2 +
      9*PolyGamma[0, 1 + b + d]^3 + PolyGamma[0, 1 + b + d]*
       (24 - 24*EulerGamma + 12*EulerGamma^2 + 2*Pi^2 -
        24*(-1 + EulerGamma)*PolyGamma[0, -b - d] +
        9*PolyGamma[0, -b - d]^2 + 9*PolyGamma[1, -b - d] +
        27*PolyGamma[1, 1 + b + d]) +
      3*(2*(-4 + 4*EulerGamma - 3*PolyGamma[0, -b - d])*
         PolyGamma[1, 1 + b + d] +
        3*PolyGamma[2, 1 + b + d]))))/24 ;

(********************************************************************)



(* The integral of Gamma[a+s] Gamma[b+s] Gamma[-b-s] Gamma[-a-s];
the pole s=-b is UV;  the pole s=-a is also UV *)
Mel40UVbcUVad[a_,b_] :=
Gamma[a-b] Gamma[-a+b] *
(2 EulerGamma+PolyGamma[0,a-b]+PolyGamma[0,-a+b]) ;

(* The integral of Gamma[a+s] Gamma[b+s] Gamma[-b-s] Gamma[-a-s] *
PolyGamma[a+s];
the pole s=-b is UV;  the pole s=-a is also UV *)
Mel40UVbcUVadDa[a_,b_] :=
-(Gamma[a - b]*Gamma[-a + b]*
     (2*EulerGamma^2 + Pi^2 - 4*PolyGamma[0, a - b]^2 +
       4*EulerGamma*PolyGamma[0, -a + b] +
       2*PolyGamma[0, -a + b]^2 -
       4*PolyGamma[0, a - b]*(2*EulerGamma + PolyGamma[0, -a + b]) -
       4*PolyGamma[1, a - b] + 2*PolyGamma[1, -a + b]))/4 ;


(* The integral of Gamma[a+s] Gamma[b+s] Gamma[-b-s] Gamma[-a-s] *
PolyGamma[b+s];
the pole s=-b is UV;  the pole s=-a is also UV *)
Mel40UVbcUVadDb[a_,b_] :=
-(Gamma[a - b]*Gamma[-a + b]*
     (2*EulerGamma^2 + Pi^2 + 2*PolyGamma[0, a - b]^2 +
       4*PolyGamma[0, a - b]*(EulerGamma - PolyGamma[0, -a + b]) -
       8*EulerGamma*PolyGamma[0, -a + b] -
       4*PolyGamma[0, -a + b]^2 + 2*PolyGamma[1, a - b] -
       4*PolyGamma[1, -a + b]))/4 ;

(* The integral of Gamma[a+s] Gamma[b+s] Gamma[-b-s] Gamma[-a-s] *
PolyGamma[-b-s];
the pole s=-b is UV;  the pole s=-a is also UV *)
Mel40UVbcUVadDc[a_,b_] :=
-(Gamma[a - b]*Gamma[-a + b]*
     (2*EulerGamma^2 + Pi^2 - 2*PolyGamma[0, a - b]^2 -
       4*PolyGamma[0, a - b]*(EulerGamma + PolyGamma[0, -a + b]) -
       2*PolyGamma[1, a - b]))/4 ;

(* The integral of Gamma[a+s] Gamma[b+s] Gamma[-b-s] Gamma[-a-s] *
PolyGamma[d-s];
the pole s=-b is UV;  the pole s=-a is also UV *)
Mel40UVbcUVadDd[a_,b_] :=
-(Gamma[a - b]*Gamma[-a + b]*
     (2*EulerGamma^2 + Pi^2 -
       4*(EulerGamma + PolyGamma[0, a - b])*PolyGamma[0, -a + b] -
       2*PolyGamma[0, -a + b]^2 - 2*PolyGamma[1, -a + b]))/4 ;


(* The integral of Gamma[a+s] Gamma[b+s] Gamma[-b-s] Gamma[-a-s];
the pole s=-b is UV;  the pole s=-a is IR  *)
Mel40UVbcIRad[a_,b_] :=
2 Gamma[a-b] Gamma[-a+b] (EulerGamma+PolyGamma[0,a-b]) ;

(* The integral of Gamma[a+s] Gamma[b+s] Gamma[-b-s] Gamma[-a-s];
the pole s=-b is IR;  the pole s=-a is UV  *)
Mel40IRbcUVad[a_,b_] :=
2 Gamma[a-b] Gamma[-a+b] (EulerGamma+PolyGamma[0,-a+b]) ;

(* The integral of Gamma[a+s] Gamma[b+s] Gamma[-b-s] Gamma[-a-s]*
PolyGamma[a+s];
the pole s=-b is IR;  the pole s=-a is UV  *)
Mel40IRbcUVadDa[a_,b_] :=
-(Gamma[a - b]*Gamma[-a + b]*
     (2*EulerGamma^2 + Pi^2 +
       4*EulerGamma*PolyGamma[0, -a + b] +
       2*PolyGamma[0, -a + b]^2 -
       8*PolyGamma[0, a - b]*
        (EulerGamma + PolyGamma[0, -a + b]) +
       2*PolyGamma[1, -a + b]))/4 ;

(* The integral of Gamma[a+s] Gamma[b+s] Gamma[-b-s] Gamma[-a-s]*
PolyGamma[b+s];
the pole s=-b is IR;  the pole s=-a is UV  *)
Mel40IRbcUVadDb[a_,b_] :=
-(Gamma[a - b]*Gamma[-a + b]*
     (2*EulerGamma^2 + Pi^2 - 4*EulerGamma*PolyGamma[0, -a + b] -
       6*PolyGamma[0, -a + b]^2 - 6*PolyGamma[1, -a + b]))/4 ;


(* The integral of Gamma[a+s] Gamma[b+s] Gamma[-b-s] Gamma[-a-s]*
PolyGamma[-b-s];
the pole s=-b is IR;  the pole s=-a is UV  *)
Mel40IRbcUVadDc[a_,b_] :=
-(Gamma[a - b]*Gamma[-a + b]*
     (2*EulerGamma^2 + Pi^2 +
       4*EulerGamma*PolyGamma[0, -a + b] +
       2*PolyGamma[0, -a + b]^2 -
       8*PolyGamma[0, a - b]*
        (EulerGamma + PolyGamma[0, -a + b]) +
       2*PolyGamma[1, -a + b]))/4 ;

(* The integral of Gamma[a+s] Gamma[b+s] Gamma[-b-s] Gamma[-a-s]*
PolyGamma[-a-s];
the pole s=-b is IR;  the pole s=-a is UV  *)
Mel40IRbcUVadDd[a_,b_] :=
-(Gamma[a - b]*Gamma[-a + b]*
     (2*EulerGamma^2 + Pi^2 - 4*EulerGamma*PolyGamma[0, -a + b] -
       6*PolyGamma[0, -a + b]^2 - 6*PolyGamma[1, -a + b]))/4 ;

(* The integral of Gamma[a+s] Gamma[b+s] Gamma[-b-s] Gamma[-a-s] *
(PolyGamma[a+s]^2+ PolyGamma[1,a+s]);
the pole s=-b is IR;  the pole s=-a is UV  *)
Mel40IRbcUVadDaa[a_,b_] :=(Gamma[a - b]*Gamma[-a + b]*(2*EulerGamma^3 +
   EulerGamma*Pi^2 + 6*EulerGamma*PolyGamma[0, -a + b]^2 +
   2*PolyGamma[0, -a + b]^3 + 12*PolyGamma[0, a - b]^2*
    (EulerGamma + PolyGamma[0, -a + b]) +
   12*EulerGamma*PolyGamma[1, a - b] +
   6*EulerGamma*PolyGamma[1, -a + b] -
   3*PolyGamma[0, a - b]*(2*EulerGamma^2 + Pi^2 +
     4*EulerGamma*PolyGamma[0, -a + b] +
     2*PolyGamma[0, -a + b]^2 + 2*PolyGamma[1, -a + b]) +
   PolyGamma[0, -a + b]*(6*EulerGamma^2 + Pi^2 +
     12*PolyGamma[1, a - b] + 6*PolyGamma[1, -a + b]) -
   8*PolyGamma[2, 1] + 2*PolyGamma[2, -a + b]))/6 ;


(* The integral of Gamma[a+s] Gamma[b+s] Gamma[-b-s] Gamma[-a-s] *
(PolyGamma[b+s]^2+ PolyGamma[1,b+s]);
the pole s=-b is IR;  the pole s=-a is UV  *)
Mel40IRbcUVadDbb[a_,b_] :=(Gamma[a - b]*Gamma[-a + b]*(2*EulerGamma^3 +
   EulerGamma*Pi^2 + 6*EulerGamma*PolyGamma[0, -a + b]^2 +
   8*PolyGamma[0, -a + b]^3 - 2*PolyGamma[0, -a + b]*
    (Pi^2 - 12*PolyGamma[1, -a + b]) +
   6*EulerGamma*PolyGamma[1, -a + b] - 8*PolyGamma[2, 1] +
   8*PolyGamma[2, -a + b]))/6 ;


(* The integral of Gamma[a+s] Gamma[b+s] Gamma[-b-s] Gamma[-a-s] *
PolyGamma[a+s] PolyGamma[b+s];
the pole s=-b is IR;  the pole s=-a is UV  *)
Mel40IRbcUVadDab[a_,b_] :=-(Gamma[a - b]*Gamma[-a + b]*
   (4*EulerGamma*PolyGamma[0, -a + b]^2 +
    2*PolyGamma[0, -a + b]^3 + PolyGamma[0, a - b]*
     (2*EulerGamma^2 + Pi^2 - 4*EulerGamma*
       PolyGamma[0, -a + b] - 6*PolyGamma[0, -a + b]^2 -
      6*PolyGamma[1, -a + b]) + PolyGamma[0, -a + b]*
     (2*EulerGamma^2 + Pi^2 + 6*PolyGamma[1, -a + b]) +
    2*(2*EulerGamma*PolyGamma[1, -a + b] +
      2*PolyGamma[2, 1] + PolyGamma[2, -a + b])))/4 ;




(* The integral of Gamma[a+s] Gamma[b+s] Gamma[-b-s] Gamma[-a-s] *
PolyGamma[a+s] PolyGamma[-a-s];
the pole s=-b is IR;  the pole s=-a is UV  *)
Mel40IRbcUVadDad[a_,b_] := (Gamma[a - b]*Gamma[-a + b]*(-2*PolyGamma[0, -a + b]^3 +
   PolyGamma[0, -a + b]*(6*EulerGamma^2 - Pi^2 -
     6*PolyGamma[1, -a + b]) - 3*PolyGamma[0, a - b]*
    (2*EulerGamma^2 + Pi^2 - 4*EulerGamma*
      PolyGamma[0, -a + b] - 6*PolyGamma[0, -a + b]^2 -
     6*PolyGamma[1, -a + b]) +
   2*(2*EulerGamma^3 + EulerGamma*Pi^2 -
     8*PolyGamma[2, 1] - PolyGamma[2, -a + b])))/12 ;


(* The integral of Gamma[a+s] Gamma[b+s] Gamma[-b-s] Gamma[-a-s] *
PolyGamma[b+s] PolyGamma[-a-s];
the pole s=-b is IR;  the pole s=-a is UV  *)
Mel40IRbcUVadDbd[a_,b_] := (Gamma[a - b]*Gamma[-a + b]*(2*PolyGamma[0, -a + b]^3 -
   PolyGamma[0, -a + b]*(2*EulerGamma^2 + Pi^2 -
     6*PolyGamma[1, -a + b]) - 2*PolyGamma[2, 1] +
   2*PolyGamma[2, -a + b]))/2;


(* The integral of Gamma[a+s] Gamma[b+s] Gamma[-b-s] Gamma[-a-s] *
PolyGamma[b+s] PolyGamma[-b-s];
the pole s=-b is IR;  the pole s=-a is UV  *)
Mel40IRbcUVadDbc[a_,b_] :=(Gamma[a - b]*Gamma[-a + b]*(-2*PolyGamma[0, -a + b]^3 +
   PolyGamma[0, -a + b]*(6*EulerGamma^2 - Pi^2 -
     6*PolyGamma[1, -a + b]) - 3*PolyGamma[0, a - b]*
    (2*EulerGamma^2 + Pi^2 - 4*EulerGamma*PolyGamma[0, -a + b] -
     6*PolyGamma[0, -a + b]^2 - 6*PolyGamma[1, -a + b]) +
   2*(2*EulerGamma^3 + EulerGamma*Pi^2 - 8*PolyGamma[2, 1] -
     PolyGamma[2, -a + b])))/12 ;

(* The integral of Gamma[a+s] Gamma[b+s] Gamma[-b-s] Gamma[-a-s] *
PolyGamma[-b-s] PolyGamma[-a-s];
the pole s=-b is IR;  the pole s=-a is UV  *)
Mel40IRbcUVadDcd[a_,b_] := -(Gamma[a - b]*Gamma[-a + b]*
   (4*EulerGamma*PolyGamma[0, -a + b]^2 +
    2*PolyGamma[0, -a + b]^3 + PolyGamma[0, a - b]*
     (2*EulerGamma^2 + Pi^2 - 4*EulerGamma*
       PolyGamma[0, -a + b] - 6*PolyGamma[0, -a + b]^2 -
      6*PolyGamma[1, -a + b]) + PolyGamma[0, -a + b]*
     (2*EulerGamma^2 + Pi^2 + 6*PolyGamma[1, -a + b]) +
    2*(2*EulerGamma*PolyGamma[1, -a + b] +
      2*PolyGamma[2, 1] + PolyGamma[2, -a + b])))/4;


(* The integral of Gamma[a+s] Gamma[b+s] Gamma[-b-s] Gamma[-a-s] *
PolyGamma[a+s] PolyGamma[-b-s];
the pole s=-b is IR;  the pole s=-a is UV  *)
Mel40IRbcUVadDac[a_,b_] :=-(Gamma[a - b]*Gamma[-a + b]*(-4*PolyGamma[0, a - b]^2*
     (EulerGamma + PolyGamma[0, -a + b]) -
    4*(EulerGamma + PolyGamma[0, -a + b])*PolyGamma[1, a - b] +
    PolyGamma[0, a - b]*(2*EulerGamma^2 + Pi^2 +
      4*EulerGamma*PolyGamma[0, -a + b] + 2*PolyGamma[0, -a + b]^2 +
      2*PolyGamma[1, -a + b]) + 2*PolyGamma[2, 1]))/2 ;


(* The integral of Gamma[a+s] Gamma[b+s] Gamma[-b-s] Gamma[-a-s] *
(PolyGamma[-a-s]^2+ PolyGamma[1,-a-s]);
the pole s=-b is IR;  the pole s=-a is UV  *)
Mel40IRbcUVadDdd[a_,b_] :=(Gamma[a - b]*Gamma[-a + b]*(2*EulerGamma^3 + EulerGamma*Pi^2 +
   6*EulerGamma*PolyGamma[0, -a + b]^2 + 8*PolyGamma[0, -a + b]^3 -
   2*PolyGamma[0, -a + b]*(Pi^2 - 12*PolyGamma[1, -a + b]) +
   6*EulerGamma*PolyGamma[1, -a + b] - 8*PolyGamma[2, 1] +
   8*PolyGamma[2, -a + b]))/6 ;

(* The integral of Gamma[a+s] Gamma[b+s] Gamma[-b-s] Gamma[-a-s] *
(PolyGamma[-b-s]^2+ PolyGamma[1,-b-s]);
the pole s=-b is IR;  the pole s=-a is UV  *)
Mel40IRbcUVadDcc[a_,b_] :=(Gamma[a - b]*Gamma[-a + b]*(2*EulerGamma^3 + EulerGamma*Pi^2 +
   6*EulerGamma*PolyGamma[0, -a + b]^2 + 2*PolyGamma[0, -a + b]^3 +
   12*PolyGamma[0, a - b]^2*(EulerGamma + PolyGamma[0, -a + b]) +
   12*EulerGamma*PolyGamma[1, a - b] +
   6*EulerGamma*PolyGamma[1, -a + b] - 3*PolyGamma[0, a - b]*
    (2*EulerGamma^2 + Pi^2 + 4*EulerGamma*PolyGamma[0, -a + b] +
     2*PolyGamma[0, -a + b]^2 + 2*PolyGamma[1, -a + b]) +
   PolyGamma[0, -a + b]*(6*EulerGamma^2 + Pi^2 +
     12*PolyGamma[1, a - b] + 6*PolyGamma[1, -a + b]) -
   8*PolyGamma[2, 1] + 2*PolyGamma[2, -a + b]))/6 ;



(* The integral of Gamma[a+s] Gamma[b+s] Gamma[-b-s] Gamma[-a-s];
the pole s=-b is IR;  the pole s=-a is also IR  *)
Mel40IRbcIRad[a_,b_] :=
Gamma[a-b] Gamma[-a+b] *
(2 EulerGamma+PolyGamma[0,a-b]+PolyGamma[0,-a+b]) ;

(* The integral of Gamma[a+s] Gamma[b+s] Gamma[-b-s] Gamma[-a-s] *
PolyGamma[a+s] ;
the pole s=-b is IR;  the pole s=-a is also IR  *)
Mel40IRbcIRadDa[a_,b_] :=
-(Gamma[a - b]*Gamma[-a + b]*
     (2*EulerGamma^2 + Pi^2 - 2*PolyGamma[0, a - b]^2 -
       4*PolyGamma[0, a - b]*(EulerGamma + PolyGamma[0, -a + b]) -
       2*PolyGamma[1, a - b]))/4 ;

(* The integral of Gamma[a+s] Gamma[b+s] Gamma[-b-s] Gamma[-a-s] *
PolyGamma[b+s] ;
the pole s=-b is IR;  the pole s=-a is also IR  *)
Mel40IRbcIRadDb[a_,b_] :=
-(Gamma[a - b]*Gamma[-a + b]*
     (2*EulerGamma^2 + Pi^2 -
       4*(EulerGamma + PolyGamma[0, a - b])*PolyGamma[0, -a + b] -
       2*PolyGamma[0, -a + b]^2 - 2*PolyGamma[1, -a + b]))/4 ;

(* The integral of Gamma[a+s] Gamma[b+s] Gamma[-b-s] Gamma[-a-s] *
PolyGamma[-b-s] ;
the pole s=-b is IR;  the pole s=-a is also IR  *)
Mel40IRbcIRadDc[a_,b_] :=
-(Gamma[a - b]*Gamma[-a + b]*
     (2*EulerGamma^2 + Pi^2 - 4*PolyGamma[0, a - b]^2 +
       4*EulerGamma*PolyGamma[0, -a + b] +
       2*PolyGamma[0, -a + b]^2 -
       4*PolyGamma[0, a - b]*(2*EulerGamma + PolyGamma[0, -a + b]) -
       4*PolyGamma[1, a - b] + 2*PolyGamma[1, -a + b]))/4 ;

(* The integral of Gamma[a+s] Gamma[b+s] Gamma[-b-s] Gamma[-a-s] *
PolyGamma[-a-s] ;
the pole s=-b is IR;  the pole s=-a is also IR  *)
Mel40IRbcIRadDd[a_,b_] :=
-(Gamma[a - b]*Gamma[-a + b]*
     (2*EulerGamma^2 + Pi^2 + 2*PolyGamma[0, a - b]^2 +
       4*PolyGamma[0, a - b]*(EulerGamma - PolyGamma[0, -a + b]) -
       8*EulerGamma*PolyGamma[0, -a + b] -
       4*PolyGamma[0, -a + b]^2 + 2*PolyGamma[1, a - b] -
       4*PolyGamma[1, -a + b]))/4 ;







(* The integral of Gamma[a+s] Gamma[b+s] Gamma[-b-s]^2 ;
the pole s=-b is UV *)
Mel40UVbcd[a_,b_] := -Gamma[a-b] PolyGamma[1,a-b] ;


(* The integral of Gamma[a+s] Gamma[b+s] Gamma[-b-s]^2 PolyGamma[a+s];
the pole s=-b is UV *)
Mel40UVbcdDa[a_,b_] :=
-(Gamma[a - b]*(PolyGamma[0, a - b]*PolyGamma[1, a - b] +
   PolyGamma[2, a - b])) ;

(* The integral of Gamma[a+s] Gamma[b+s] Gamma[-b-s]^2 PolyGamma[b+s];
the pole s=-b is UV *)
Mel40UVbcdDb[a_,b_] :=
Gamma[a - b]*(2*EulerGamma + PolyGamma[0, a - b])*
 PolyGamma[1, a - b] ;


(* The integral of Gamma[a+s] Gamma[b+s] Gamma[-b-s]^2 PolyGamma[-b-s];
the pole s=-b is UV *)
Mel40UVbcdDc[a_,b_] :=
(Gamma[a - b]*(2*EulerGamma*PolyGamma[1, a - b] -
   PolyGamma[2, a - b]))/2 ;



(* The integral of Gamma[a+s] Gamma[b+s] Gamma[-b-s]^2 ;
the pole s=-b is IR *)
Mel40IRbcd[a_,b_] :=
(Gamma[a - b]*(2*EulerGamma^2 + Pi^2 +
      4*EulerGamma*PolyGamma[0, a - b] +
      2*PolyGamma[0, a - b]^2 - 2*PolyGamma[1, a - b]))/4 ;


(* The integral of Gamma[a+s]^2 Gamma[-a-s] Gamma[d-s] ;
the pole s=-a is IR *)
Mel40IRabc[a_,d_] :=
-(Gamma[a + d]*PolyGamma[1, a + d]) ;

(* The integral of Gamma[a+z]^2 Gamma[-a-z] Gamma[d-z] ;
the pole z=-a is UV *)
Mel40UVabc[a_,d_] :=
(Gamma[a + d]*(2*EulerGamma^2 + Pi^2 +
      4*EulerGamma*PolyGamma[0, a + d] +
      2*PolyGamma[0, a + d]^2 - 2*PolyGamma[1, a + d]))/4 ;


(* The integral of Gamma[a+z]^2 Gamma[-a-z] Gamma[d-z] PolyGamma[a+z] ;
the pole z=-a is UV *)
Mel40UVabcDa[a_,d_] :=(Gamma[a + d]*(2*PolyGamma[0, a + d]^3 +
   PolyGamma[0, a + d]*(-6*EulerGamma^2 + Pi^2 +
     6*PolyGamma[1, a + d]) -
   2*(2*EulerGamma^3 + EulerGamma*Pi^2 -
     6*EulerGamma*PolyGamma[1, a + d] -
     2*PolyGamma[2, 1] + 2*PolyGamma[2, a + d])))/12 ;

(* The integral of Gamma[a+z]^2 Gamma[-a-z] Gamma[d-z] PolyGamma[-a-z] ;
the pole z=-a is UV *)
Mel40UVabcDc[a_,d_] :=-(Gamma[a + d]*(12*EulerGamma*PolyGamma[0, a + d]^2 +
    2*PolyGamma[0, a + d]^3 + PolyGamma[0, a + d]*
     (18*EulerGamma^2 + Pi^2 - 6*PolyGamma[1, a + d]) +
    2*(4*EulerGamma^3 + 2*EulerGamma*Pi^2 -
      6*EulerGamma*PolyGamma[1, a + d] -
      4*PolyGamma[2, 1] + PolyGamma[2, a + d])))/12 ;


(* The integral of Gamma[a+z]^2 Gamma[-a-z] Gamma[d-z] PolyGamma[d-z] ;
the pole z=-a is UV *)
Mel40UVabcDd[a_,d_] :=(Gamma[a + d]*(4*EulerGamma*PolyGamma[0, a + d]^2 +
   2*PolyGamma[0, a + d]^3 + 4*EulerGamma*
    PolyGamma[1, a + d] + PolyGamma[0, a + d]*
    (2*EulerGamma^2 + Pi^2 + 2*PolyGamma[1, a + d]) -
   2*PolyGamma[2, a + d]))/4 ;





(* The integral of Gamma[a+s] Gamma[-a-s] Gamma[s] Gamma[-s] ;
the poles s=-a and s=0 are UV (here and in all the integrals Mel40Ai,
i=1,2,3,4 *)
Mel40A[a_] :=
Gamma[-a] Gamma[a] (2 EulerGamma+PolyGamma[0,-a]+PolyGamma[0,a]) ;

(* The integral of Gamma[a+s] Gamma[-a-s] Gamma[s] Gamma[-s]
PolyGamma[a+s] *)
Mel40A1[a_] :=
-(Gamma[-a]*Gamma[a]*
     (2*EulerGamma^2 + Pi^2 +
       2*PolyGamma[0, -a]^2 +
       4*PolyGamma[0, -a]*
        (EulerGamma - PolyGamma[0, a]) -
       8*EulerGamma*PolyGamma[0, a] -
       4*PolyGamma[0, a]^2 + 2*PolyGamma[1, -a] -
       4*PolyGamma[1, a]))/4  ;

(* The integral of Gamma[a+s] Gamma[-a-s]  Gamma[s]
    Gamma[-s] PolyGamma[-a-s] *)
Mel40A2[a_] :=
-(Gamma[-a]*Gamma[a]*
     (2*EulerGamma^2 + Pi^2 -
       2*PolyGamma[0, -a]^2 -
       4*PolyGamma[0, -a]*
        (EulerGamma + PolyGamma[0, a]) -
       2*PolyGamma[1, -a]))/4  ;

(* The integral of Gamma[a+s] Gamma[-a-s]  Gamma[s] Gamma[-s]
PolyGamma[s] *)
Mel40A3[a_] :=
-(Gamma[-a]*Gamma[a]*
     (2*EulerGamma^2 + Pi^2 -
       4*PolyGamma[0, -a]^2 +
       4*EulerGamma*PolyGamma[0, a] +
       2*PolyGamma[0, a]^2 -
       4*PolyGamma[0, -a]*
        (2*EulerGamma + PolyGamma[0, a]) -
       4*PolyGamma[1, -a] + 2*PolyGamma[1, a]))/4 ;

(* The integral of Gamma[a+s] Gamma[-a-s] Gamma[s] Gamma[-s]
PolyGamma[-s] *)
Mel40A4[a_] :=
-(Gamma[-a]*Gamma[a]*
     (2*EulerGamma^2 + Pi^2 -
       4*(EulerGamma + PolyGamma[0, -a])*
        PolyGamma[0, a] - 2*PolyGamma[0, a]^2 -
       2*PolyGamma[1, a]))/4 ;

(*************************************)
(*                51                 *)
(*************************************)


(* The integral of Gamma[a+s] Gamma[b+s] Gamma[c+s] Gamma[dd-s] *
Gamma[-s]/Gamma[e+s] for e=a+b+c+dd *)
Mel51[a_,b_,c_,dd_] :=
(Gamma[a] Gamma[b] Gamma[c] Gamma[a+dd] Gamma[b+dd] Gamma[c+dd])/(
Gamma[a+b+dd] Gamma[a+c+dd] Gamma[b+c+dd]) ;

(* The integral of Gamma[a+s] Gamma[b+s] Gamma[c+s] Gamma[d-s] *
Gamma[f-s]/Gamma[e+s] for e=a+b+c+d+f *)
Mel51f[a_,b_,c_,d_,f_] :=
(Gamma[a+d] Gamma[b+d] Gamma[c+d] Gamma[a+f] Gamma[b+f] *
Gamma[c+f])/(Gamma[a+b+d+f] Gamma[a+c+d+f] Gamma[b+c+d+f]) ;

(* The integral of Gamma[a+s] Gamma[b+s] Gamma[c+s] Gamma[-c-s] *
Gamma[f-s]/Gamma[e+s] for e=a+b+f ; the pole s=-c is IR  *)
Mel51fIRcd[a_,b_,c_,f_] :=
(Gamma[a - c]*Gamma[b - c]*Gamma[c + f]*
    (-PolyGamma[0, a + f] - PolyGamma[0, b + f] +
      PolyGamma[0, a + b - c + f] + PolyGamma[0, c + f]))/
  Gamma[a + b - c + f] ;
                                               (* ??? *)
(* The integral of Gamma[a+s] Gamma[b+s] Gamma[b+1+s] Gamma[-1-b-s] *
Gamma[d-s]/Gamma[a+b+d+s]  ; the poles s=-1-b and s=-b are IR  *)
Mel51p1IRbcd11A[a_,b_,d_] :=
(-2*Gamma[a - b]*Gamma[-1 + a + d]*Gamma[b + d]*
     (2*EulerGamma - PolyGamma[0, a - b] + 2*PolyGamma[0, a + d] +
       PolyGamma[0, b + d]) +
    Gamma[-1 + a - b]*Gamma[a + d]*Gamma[1 + b + d]*
     (3*PolyGamma[0, -1 + a + d]^2 + 2*PolyGamma[0, a + d] -
       4*EulerGamma*PolyGamma[0, a + d] +
       2*PolyGamma[0, -1 + a - b]*PolyGamma[0, a + d] -
       PolyGamma[0, a + d]^2 + 2*PolyGamma[0, b + d] -
       4*EulerGamma*PolyGamma[0, b + d] +
       2*PolyGamma[0, -1 + a - b]*PolyGamma[0, b + d] -
       2*PolyGamma[0, a + d]*PolyGamma[0, b + d] -
       PolyGamma[0, b + d]^2 - 2*PolyGamma[0, 1 + b + d] +
       4*EulerGamma*PolyGamma[0, 1 + b + d] -
       2*PolyGamma[0, -1 + a - b]*PolyGamma[0, 1 + b + d] +
       PolyGamma[0, 1 + b + d]^2 +
       PolyGamma[0, -1 + a + d]*
        (-2 + 4*EulerGamma - 2*PolyGamma[0, -1 + a - b] -
          2*PolyGamma[0, a + d] - 2*PolyGamma[0, b + d] +
          4*PolyGamma[0, 1 + b + d]) - 3*PolyGamma[1, -1 + a + d] +
       PolyGamma[1, a + d] + PolyGamma[1, b + d] +
       PolyGamma[1, 1 + b + d]))/(2*Gamma[-1 + a + d]*Gamma[a + d]) ;

(* The integral of Gamma[1+s] Gamma[b+s]^2 Gamma[-1-b-s] *
Gamma[-s]/Gamma[1+b+s]  ; the poles s=-1-b and s=-b are IR  *)
Mel51p1IRbcd11[b_] :=
(Gamma[-b]*Gamma[b]*(6 + b*(-6 + Pi^2) - 6*b*PolyGamma[1, b]))/6 ;

(* The integral of Gamma[a+s]^2 Gamma[-1-a-s] Gamma[d+s] Gamma[-d-s] /
Gamma[a-1+s]  ; the poles s=-1-b and s=-b are IR; the pole s=-d is UV *)
Mel51A0[a_,d_] :=
(2*(2*Gamma[-1 + a - d]*Gamma[1 + a - d]*Gamma[-1 - a + d]*
       (1 + PolyGamma[0, 1 + a - d] - PolyGamma[0, -1 - a + d]) +
      Gamma[a - d]^2*Gamma[-1 - a + d]*
       (-1 + EulerGamma - PolyGamma[0, -1 + a - d] +
         PolyGamma[0, a - d] + PolyGamma[0, -1 - a + d]) +
      Gamma[-1 + a - d]*Gamma[a - d]*Gamma[-a + d]*
       (2 + PolyGamma[0, a - d] - PolyGamma[0, -a + d])))/
  Gamma[-1 + a - d] ;


(* The integral of Gamma[a+s] Gamma[b+s] Gamma[c+s] Gamma[-c-s] *
Gamma[f-s]/Gamma[e+s] for e=a+b+f ; the pole s=-c is UV  *)
Mel51fUVcd[a_,b_,c_,f_] :=
(Gamma[a - c]*Gamma[b - c]*Gamma[c + f]*
    (PolyGamma[0, a - c] + PolyGamma[0, b - c] -
      PolyGamma[0, a + f] - PolyGamma[0, b + f]))/
  Gamma[a + b - c + f] ;

(* The integral of Gamma[a+s] Gamma[b+s] Gamma[-d+s] Gamma[d-s]^2/
Gamma[e+s] for e=a+b+d;
The pole s=d is UV  *)
Mel51fUVcdf[a_,b_,d_] :=
-(Gamma[a+d] Gamma[b+d] (PolyGamma[1,a+d]+PolyGamma[1,b+d]))/
Gamma[a+b+2 d] ;

(* The integral of Gamma[a+s] Gamma[b+s]^2 Gamma[-b-s] Gamma[f-s]/
Gamma[a+b+f+s] ;
The pole s=-b is UV  *)
Mel51fUVbcd[a_,b_,f_] :=
(Gamma[a - b]*Gamma[b + f]*
    (2*EulerGamma^2 + Pi^2 + 2*PolyGamma[0, a - b]^2 +
      2*PolyGamma[0, a + f]^2 +
      4*EulerGamma*PolyGamma[0, b + f] +
      2*PolyGamma[0, b + f]^2 +
      4*PolyGamma[0, a + f]*
       (EulerGamma + PolyGamma[0, b + f]) -
      4*PolyGamma[0, a - b]*
       (EulerGamma + PolyGamma[0, a + f] +
         PolyGamma[0, b + f]) + 2*PolyGamma[1, a - b] +
      2*PolyGamma[1, a + f] - 2*PolyGamma[1, b + f]))/
  (4*Gamma[a + f]) ;

(* The integral of Gamma[a+s] Gamma[b+s]^2 Gamma[-b-s] Gamma[f-s]/
Gamma[a+b+f+s] ;
The pole s=-b is IR  *)
Mel51fIRbcd[a_,b_,f_] :=
(Gamma[a - b]*Gamma[b + f]*
(PolyGamma[1, a + f] - PolyGamma[1, b + f]))/ Gamma[a + f] ;

(* The integral of Gamma[a+s] Gamma[b+s] Gamma[c+s] Gamma[-c-1-s] *
Gamma[f-s]/Gamma[e+s] for e=a+b+f-1 ; the pole s=-c is UV and
the pole s=-c-1 if IR  *)
Mel51fcd11[a_,b_,c_,f_] :=(-(Gamma[a - c]*Gamma[b - c]*Gamma[-1 + a + f]*
       Gamma[-1 + b + f]*Gamma[-2 + a + b - c + f]*
       Gamma[c + f]*(-1 + EulerGamma +
         PolyGamma[0, -1 + a + b - c + f])) +
    Gamma[-1 + a - c]*Gamma[-1 + b - c]*
     (Gamma[a + f]*Gamma[b + f]*Gamma[-2 + a + b - c + f]*
        Gamma[c + f]*(-1 + EulerGamma -
          PolyGamma[0, -1 + a - c] -
          PolyGamma[0, -1 + b - c] +
          PolyGamma[0, -1 + a + f] +
          PolyGamma[0, -1 + b + f] +
          PolyGamma[0, -1 + a + b - c + f]) +
       Gamma[-1 + a + f]*Gamma[-1 + b + f]*
        Gamma[-1 + a + b - c + f]*Gamma[1 + c + f]*
        (1 - EulerGamma + PolyGamma[0, -1 + a - c] +
          PolyGamma[0, -1 + b - c] -
          2*PolyGamma[0, -2 + a + b - c + f] -
          PolyGamma[0, 1 + c + f])))/
  (Gamma[-1 + a + f]*Gamma[-1 + b + f]*
    Gamma[-2 + a + b - c + f]*Gamma[-1 + a + b - c + f]) ;




(* The integral of Gamma[a+s] Gamma[b+s] Gamma[c+s] Gamma[d-s] *
Gamma[-s]/Gamma[e+s] for e-(a+b+c+d) non-negative integer *)


(*
This general definition does not work (do not know why)
Mel51Gen[a_,b_,c_,d_,e_] :=
  Simplify[Gamma[a+d] Gamma[b+d] Gamma[c+d] Gamma[a] *
      Gamma[c] /Gamma[e+d]/Gamma[a+c+d]  *
        F32at1[e-b,a+d,c+d,e+d,a+c+d]] ;

F32at1[a_,b_,c_,d_,e_]:=  Sum[
((-1)^k(a-e)! Gamma[d] Gamma[-b-c+d-k] Gamma[1-e-k] Gamma[b+k] *
Gamma[c+k])/((a-e-k)! k! Gamma[b] Gamma[c] Gamma[-b+d] Gamma[-c+d] *
Gamma[1-e]) ,{k,0,a-e}] ;
*)

Mel51Gen[a_,b_,c_,d_,e_] :=Mel51[a,b,c,d] /; e==a+b+c+d ;

Mel51Gen[a_,b_,c_,d_,e_] :=
(Gamma[a]*Gamma[c]*Gamma[b + d]*
    (Gamma[1 + b]*Gamma[1 - a - c - d]*Gamma[a + d]*
       Gamma[c + d] - Gamma[b]*Gamma[-a - c - d]*
       Gamma[1 + a + d]*Gamma[1 + c + d]))/
  (Gamma[1 - a - c - d]*Gamma[1 + a + b + d]*Gamma[a + c + d]*
    Gamma[1 + b + c + d]) /; e==a+b+c+d+1 ;


(* The integral of
Gamma[z]Gamma[b + z]^2 Gamma[-b - z] Gamma[-z]  /Gamma[1 + b + z];
the pole z=0 is UV and the pole z=-b if IR  *)

Mel511A[b_] := (Gamma[b]*(3*Gamma[-b]*(4*Gamma[b]*(EulerGamma -
       2*PolyGamma[0, -b] + 2*PolyGamma[0, b] +
       PolyGamma[0, 1 + b]) + Gamma[1 + b]*
      (2*EulerGamma^2 - Pi^2 + 8*PolyGamma[0, -b]^2 +
       4*EulerGamma*PolyGamma[0, b] -
       2*PolyGamma[0, b]^2 + 8*PolyGamma[0, -b]*
        (EulerGamma + PolyGamma[0, b] -
         2*PolyGamma[0, 1 + b]) - 8*EulerGamma*
        PolyGamma[0, 1 + b] + 4*PolyGamma[0, 1 + b]^2 +
       8*PolyGamma[1, -b] - 2*PolyGamma[1, b] -
       4*PolyGamma[1, 1 + b])) + Gamma[1 - b]*Gamma[b]*
    (6*EulerGamma^2 - 5*Pi^2 + 24*PolyGamma[0, 1 - b]^2 +
     24*PolyGamma[0, 1 - b]*(EulerGamma -
       PolyGamma[0, 1 + b]) - 12*EulerGamma*
      PolyGamma[0, 1 + b] + 6*PolyGamma[0, 1 + b]^2 +
     24*PolyGamma[1, 1 - b] - 6*PolyGamma[1, 1 + b])))/
 (12*Gamma[1 + b]);


(* The integral of Gamma[a+s] Gamma[b+s] Gamma[c+s] Gamma[-c-1-s] *
Gamma[-s]/Gamma[e+s] for e=a+b ; the pole s=-c is UV and
the pole s=-c-1 if IR  *)
Mel51fcd11ep1[a_,b_,c_] :=
(Gamma[1 - a]*Gamma[a]*Gamma[b]*Gamma[a - c]*Gamma[-1 + b - c]*
     Gamma[-1 + a + b - c]*Gamma[c]*
     (EulerGamma + PolyGamma[0, 1 - a] - PolyGamma[0, 2 - a] +
       PolyGamma[0, -1 + a] + PolyGamma[0, b] -
       PolyGamma[0, a - c] - PolyGamma[0, -1 + b - c] +
       PolyGamma[0, a + b - c]) +
    Gamma[2 - a]*(Gamma[a]*Gamma[1 + b]*Gamma[-1 + a - c]*
        Gamma[-1 + b - c]*Gamma[-1 + a + b - c]*Gamma[c]*
        (-1 + EulerGamma + PolyGamma[0, -1 + a] + PolyGamma[0, b] -
          PolyGamma[0, -1 + a - c] - PolyGamma[0, -1 + b - c] +
          PolyGamma[0, a + b - c]) +
       Gamma[-1 + a]*Gamma[b]*
        (Gamma[a - c]*Gamma[b - c]*Gamma[-1 + a + b - c]*Gamma[c] -
          EulerGamma*Gamma[a - c]*Gamma[b - c]*
           Gamma[-1 + a + b - c]*Gamma[c] +
          Gamma[-1 + a - c]*Gamma[-1 + b - c]*Gamma[a + b - c]*
           Gamma[1 + c] - EulerGamma*Gamma[-1 + a - c]*
           Gamma[-1 + b - c]*Gamma[a + b - c]*Gamma[1 + c] +
          Gamma[-1 + a - c]*Gamma[-1 + b - c]*Gamma[a + b - c]*
           Gamma[1 + c]*PolyGamma[0, -1 + a - c] +
          Gamma[-1 + a - c]*Gamma[-1 + b - c]*Gamma[a + b - c]*
           Gamma[1 + c]*PolyGamma[0, -1 + b - c] -
          2*Gamma[-1 + a - c]*Gamma[-1 + b - c]*Gamma[a + b - c]*
           Gamma[1 + c]*PolyGamma[0, -1 + a + b - c] -
          Gamma[a - c]*Gamma[b - c]*Gamma[-1 + a + b - c]*Gamma[c]*
           PolyGamma[0, a + b - c] -
          Gamma[-1 + a - c]*Gamma[-1 + b - c]*Gamma[a + b - c]*
           Gamma[1 + c]*PolyGamma[0, 1 + c])))/
  (Gamma[2 - a]*Gamma[-1 + a]*Gamma[b]*Gamma[-1 + a + b - c]*
    Gamma[a + b - c]) ;


(* The integral of Gamma[1+s] Gamma[b+s]^2 Gamma[-b-1-s] *
Gamma[-s]/Gamma[b+1+s] for e=a+b ; the pole s=-b is UV and
the pole s=-b-1 if IR  *)
Mel51fG1bc[b_] :=
(-6*Gamma[-b]*Gamma[1 + b]*(2 + PolyGamma[0, -b] +
    PolyGamma[0, b] - 2*PolyGamma[0, 1 + b]) -
  Gamma[1 - b]*Gamma[b]*(12 + 2*Pi^2 +
    3*PolyGamma[0, 1 - b]^2 - 6*PolyGamma[0, 1 - b]*
     PolyGamma[0, b] + 3*PolyGamma[0, b]^2 +
    3*PolyGamma[1, 1 - b] - 3*PolyGamma[1, b]))/6 ;


Mel51Gen[a_,b_,c_,d_,e_] :=
(Gamma[a]*Gamma[c]*Gamma[b + d]*
    (Gamma[2 + b]*Gamma[1 - a - c - d]*Gamma[a + d]*
       Gamma[c + d] - 2*Gamma[1 + b]*Gamma[-a - c - d]*
       Gamma[1 + a + d]*Gamma[1 + c + d] +
      Gamma[b]*Gamma[-1 - a - c - d]*Gamma[2 + a + d]*
       Gamma[2 + c + d]))/
  (Gamma[1 - a - c - d]*Gamma[2 + a + b + d]*Gamma[a + c + d]*
    Gamma[2 + b + c + d]) /; e==a+b+c+d+2 ;

Mel51Gen[a_,b_,c_,d_,e_] :=
(Gamma[a]*Gamma[c]*Gamma[b + d]*
    (Gamma[3 + b]*Gamma[1 - a - c - d]*Gamma[a + d]*
       Gamma[c + d] - 3*Gamma[2 + b]*Gamma[-a - c - d]*
       Gamma[1 + a + d]*Gamma[1 + c + d] +
      3*Gamma[1 + b]*Gamma[-1 - a - c - d]*Gamma[2 + a + d]*
       Gamma[2 + c + d] -
      Gamma[b]*Gamma[-2 - a - c - d]*Gamma[3 + a + d]*
       Gamma[3 + c + d]))/
  (Gamma[1 - a - c - d]*Gamma[3 + a + b + d]*Gamma[a + c + d]*
    Gamma[3 + b + c + d]) /; e==a+b+c+d+3 ;

Mel51Gen[a_,b_,c_,d_,e_] :=
(Gamma[a]*Gamma[c]*Gamma[b + d]*
    (Gamma[4 + b]*Gamma[1 - a - c - d]*Gamma[a + d]*
       Gamma[c + d] - 4*Gamma[3 + b]*Gamma[-a - c - d]*
       Gamma[1 + a + d]*Gamma[1 + c + d] +
      6*Gamma[2 + b]*Gamma[-1 - a - c - d]*Gamma[2 + a + d]*
       Gamma[2 + c + d] -
      4*Gamma[1 + b]*Gamma[-2 - a - c - d]*Gamma[3 + a + d]*
       Gamma[3 + c + d] +
      Gamma[b]*Gamma[-3 - a - c - d]*Gamma[4 + a + d]*
       Gamma[4 + c + d]))/
  (Gamma[1 - a - c - d]*Gamma[4 + a + b + d]*Gamma[a + c + d]*
    Gamma[4 + b + c + d]) /; e==a+b+c+d+4 ;

Mel51Gen[a_,b_,c_,d_,e_] :=
(Gamma[a]*Gamma[c]*Gamma[b + d]*
    (Gamma[5 + b]*Gamma[1 - a - c - d]*Gamma[a + d]*
       Gamma[c + d] - 5*Gamma[4 + b]*Gamma[-a - c - d]*
       Gamma[1 + a + d]*Gamma[1 + c + d] +
      10*Gamma[3 + b]*Gamma[-1 - a - c - d]*Gamma[2 + a + d]*
       Gamma[2 + c + d] -
      10*Gamma[2 + b]*Gamma[-2 - a - c - d]*Gamma[3 + a + d]*
       Gamma[3 + c + d] +
      5*Gamma[1 + b]*Gamma[-3 - a - c - d]*Gamma[4 + a + d]*
       Gamma[4 + c + d] -
      Gamma[b]*Gamma[-4 - a - c - d]*Gamma[5 + a + d]*
       Gamma[5 + c + d]))/
  (Gamma[1 - a - c - d]*Gamma[5 + a + b + d]*Gamma[a + c + d]*
    Gamma[5 + b + c + d]) /; e==a+b+c+d+5 ;


(* The integral of Gamma[a+s] Gamma[s]^2 Gamma[dd-s] *
Gamma[-s]/Gamma[a+dd+s]  ;
the pole s=0 is UV *)
Mel51A[a_,dd_] :=(Gamma[a]*Gamma[dd]*(2*EulerGamma^2 + Pi^2 +
      2*PolyGamma[0, a]^2 + 2*PolyGamma[0, dd]^2 +
      4*EulerGamma*PolyGamma[0, a + dd] +
      2*PolyGamma[0, a + dd]^2 +
      4*PolyGamma[0, dd]*
       (EulerGamma + PolyGamma[0, a + dd]) -
      4*PolyGamma[0, a]*
       (EulerGamma + PolyGamma[0, dd] +
         PolyGamma[0, a + dd]) + 2*PolyGamma[1, a] -
      2*PolyGamma[1, dd] + 2*PolyGamma[1, a + dd]))/
  (4*Gamma[a + dd]) ;

Mel51Amod[a_,dd_] := Mel51A[a,dd] -
Gamma[-a]^2 Gamma[dd+a] Gamma[a]/Gamma[dd] ;


(* The integral of Gamma[a+s] Gamma[b+s] Gamma[c+s] Gamma[-c-s] *
Gamma[-s]/Gamma[a+b+s] ;
the pole s=-c is UV *)
Mel51UVcd[a_,b_,c_] :=
Gamma[c]*Gamma[a-c]*Gamma[b-c]/Gamma[a+b-c] *
(PolyGamma[a-c]  +PolyGamma[b-c]  -PolyGamma[a] -PolyGamma[b] ) ;

(* The integral of Gamma[a+s] Gamma[b+s] Gamma[c+s] Gamma[-c-s] *
Gamma[-s]/Gamma[a+b+s] ;
the poles s=-c and s=-b are UV so that there is a finite limit when b->c *)
Mel51UVbcd[a_,b_,c_] :=Gamma[c]*Gamma[a-c]*Gamma[b-c]/Gamma[a+b-c] *
(PolyGamma[a-c]  +PolyGamma[b-c]  -PolyGamma[a] -PolyGamma[b]  ) -
Gamma[a-b]*Gamma[c-b]*Gamma[b-c]*Gamma[b]/Gamma[a] ;

(* The integral of Gamma[a+s] Gamma[c+s]^2 Gamma[-c-s] *
Gamma[-s]/Gamma[a+c+s] ;
the pole s=-c is UV   *)
Mel51UVccd[a_,c_] :=
(Gamma[a - c]*Gamma[c]*
    (2*EulerGamma^2 + Pi^2 + 2*PolyGamma[0, a]^2 +
      2*PolyGamma[0, a - c]^2 +
      4*EulerGamma*PolyGamma[0, c] +
      2*PolyGamma[0, c]^2 -
      4*PolyGamma[0, a - c]*
       (EulerGamma + PolyGamma[0, c]) +
      4*PolyGamma[0, a]*
       (EulerGamma - PolyGamma[0, a - c] +
         PolyGamma[0, c]) + 2*PolyGamma[1, a] +
      2*PolyGamma[1, a - c] - 2*PolyGamma[1, c]))/
  (4*Gamma[a])  ;

Mel51Bmod[a_,c_] := Mel51UVccd[a,c] -
Gamma[c-a]^2 Gamma[a-c] Gamma[a]/Gamma[c] ;


(************* the file mac.txt appended  below ***************)


(* The integral of Gamma[a+s]^2 Gamma[c-s]^2 *)
Mac[a_,c_,0,0] := Gamma[a + c]^4/Gamma[2*a + 2*c] ;

(* The integral of Gamma[a+s]^2 Gamma[c-s]^2 PolyGamma[a+s] *)
Mac[a_,c_,1,0] :=
(Gamma[a + c]^4*(2*PolyGamma[0, a + c] -
      PolyGamma[0, 2*(a + c)]))/Gamma[2*(a + c)] ;

(* The integral of Gamma[a+s]^2 Gamma[c-s]^2 PolyGamma[a+s]^2 *)
Mac[a_,c_,2,0] :=
(Gamma[a + c]^4*(4*PolyGamma[0, a + c]^2 -
      4*PolyGamma[0, a + c]*PolyGamma[0, 2*(a + c)] +
      PolyGamma[0, 2*(a + c)]^2 - PolyGamma[1, 2*(a + c)]
))/Gamma[2*(a + c)] ;

(* The integral of Gamma[a+s]^2 Gamma[c-s]^2 PolyGamma[1,a+s] *)
Mac[a_,c_,3,0] :=
(2*Gamma[a + c]^4*PolyGamma[1, a + c])/Gamma[2*(a + c)] ;

(* The integral of Gamma[a+s]^2 Gamma[c-s]^2 PolyGamma[c-s] *)
Mac[a_,c_,0,1] :=
(Gamma[a + c]^4*(2*PolyGamma[0, a + c] -
      PolyGamma[0, 2*(a + c)]))/Gamma[2*(a + c)] ;

(* The integral of Gamma[a+s]^2 Gamma[c-s]^2 PolyGamma[c-s]^2 *)
Mac[a_,c_,0,2] :=
(Gamma[a + c]^4*(4*PolyGamma[0, a + c]^2 -
      4*PolyGamma[0, a + c]*PolyGamma[0, 2*(a + c)] +
      PolyGamma[0, 2*(a + c)]^2 - PolyGamma[1, 2*(a + c)]
))/Gamma[2*(a + c)] ;

(* The integral of Gamma[a+s]^2 Gamma[c-s]^2 PolyGamma[1,c-s] *)
Mac[a_,c_,0,3] :=
(2*Gamma[a + c]^4*PolyGamma[1, a + c])/Gamma[2*(a + c)] ;

(* The integral of Gamma[a+s]^2 Gamma[c-s]^2 PolyGamma[a+s] *
PolyGamma[c-s] *)
Mac[a_,c_,1,1] :=
(Gamma[a + c]^4*(4*PolyGamma[0, a + c]^2 -
      4*PolyGamma[0, a + c]*PolyGamma[0, 2*(a + c)] +
      PolyGamma[0, 2*(a + c)]^2 + PolyGamma[1, a + c] -
      PolyGamma[1, 2*(a + c)]))/Gamma[2*(a + c)] ;



(* The integral of Gamma[a+s]^2 Gamma[c-s]^2 PolyGamma[a+s]^2 *
PolyGamma[c-s] *)
Mac[a_,c_,2,1] :=
(Gamma[a + c]^4*(8*PolyGamma[0, a + c]^3 -
      12*PolyGamma[0, a + c]^2*
       PolyGamma[0, 2*(a + c)] -
      PolyGamma[0, 2*(a + c)]^3 +
      PolyGamma[0, a + c]*
       (6*PolyGamma[0, 2*(a + c)]^2 +
         4*PolyGamma[1, a + c] -
         6*PolyGamma[1, 2*(a + c)]) +
      PolyGamma[0, 2*(a + c)]*
       (-2*PolyGamma[1, a + c] +
         3*PolyGamma[1, 2*(a + c)]) -
      PolyGamma[2, 2*(a + c)]))/Gamma[2*(a + c)] ;


(*

(Gamma[a + c]^4*(8*PolyGamma[0, a + c]^3 -
      12*PolyGamma[0, a + c]^2*PolyGamma[0, 2*(a + c)] -
      PolyGamma[0, 2*(a + c)]^3 +
      2*PolyGamma[0, a + c]*
       (3*PolyGamma[0, 2*(a + c)]^2 +
         4*PolyGamma[1, a + c] -
         3*PolyGamma[1, 2*(a + c)]) +
      PolyGamma[0, 2*(a + c)]*
       (-4*PolyGamma[1, a + c] +
         3*PolyGamma[1, 2*(a + c)]) +
      PolyGamma[2, a + c] - PolyGamma[2, 2*(a + c)]))/
  Gamma[2*(a + c)] ;

*)

(* The integral of Gamma[a+s]^2 Gamma[c-s]^2 PolyGamma[1,a+s] *
PolyGamma[c-s] *)
Mac[a_,c_,3,1] :=
(Gamma[a + c]^4*(4*PolyGamma[0, a + c]*
       PolyGamma[1, a + c] -
      2*PolyGamma[0, 2*(a + c)]*PolyGamma[1, a + c] +
      PolyGamma[2, a + c]))/Gamma[2*(a + c)] ;

(* The integral of Gamma[a+s]^2 Gamma[c-s]^2 PolyGamma[a+s] *
PolyGamma[c-s]^2 *)
Mac[a_,c_,1,2] :=
(Gamma[a + c]^4*(8*PolyGamma[0, a + c]^3 -
      12*PolyGamma[0, a + c]^2*
       PolyGamma[0, 2*(a + c)] -
      PolyGamma[0, 2*(a + c)]^3 +
      PolyGamma[0, a + c]*
       (6*PolyGamma[0, 2*(a + c)]^2 +
         4*PolyGamma[1, a + c] -
         6*PolyGamma[1, 2*(a + c)]) +
      PolyGamma[0, 2*(a + c)]*
       (-2*PolyGamma[1, a + c] +
         3*PolyGamma[1, 2*(a + c)]) -
      PolyGamma[2, 2*(a + c)]))/Gamma[2*(a + c)] ;

(*
(Gamma[a + c]^4*(8*PolyGamma[0, a + c]^3 -
      12*PolyGamma[0, a + c]^2*PolyGamma[0, 2*(a + c)] -
      PolyGamma[0, 2*(a + c)]^3 +
      2*PolyGamma[0, a + c]*
       (3*PolyGamma[0, 2*(a + c)]^2 +
         4*PolyGamma[1, a + c] -
         3*PolyGamma[1, 2*(a + c)]) +
      PolyGamma[0, 2*(a + c)]*
       (-4*PolyGamma[1, a + c] +
         3*PolyGamma[1, 2*(a + c)]) +
      PolyGamma[2, a + c] - PolyGamma[2, 2*(a + c)]))/
  Gamma[2*(a + c)] ;

*)

(* The integral of Gamma[a+s]^2 Gamma[c-s]^2 PolyGamma[a+s] *
PolyGamma[1,c-s] *)
Mac[a_,c_,1,3] :=
(Gamma[a + c]^4*(4*PolyGamma[0, a + c]*
       PolyGamma[1, a + c] -
      2*PolyGamma[0, 2*(a + c)]*PolyGamma[1, a + c] +
      PolyGamma[2, a + c]))/Gamma[2*(a + c)] ;


(* The integral of Gamma[1+s]^2 Gamma[-s]^2 *
PolyGamma[2,1+s]
( 0r with PolyGamma[2,-s]  etc. below *)
-6 Zeta[3];


(* The integral of Gamma[1+s]^2 Gamma[-s]^2 PolyGamma[0,1+s] *
PolyGamma[1,1+s] *)
-((1 + EulerGamma)*Pi^2)/3 + Zeta[3] ;


(* The integral of Gamma[1+s]^2 Gamma[-s]^2 *
PolyGamma[2,1+s]^3 *)
-6 - 6*EulerGamma - 3*EulerGamma^2 - EulerGamma^3 +
  Pi^2/2 + (EulerGamma*Pi^2)/2 + Zeta[3] ;


(* The integral of Gamma[a+z] Gamma[b+z] Gamma[c-z] Gamma[d-z]/z^2
for a+b+c+d=1; the pole z=0 is IR *)
Mel511oz2IR[a_, b_, c_] :=(Gamma[1 - a - c] Gamma[1 - b - c] Gamma[1 - a - b - c]*
 Gamma[c] Gamma[a + c] Gamma[b + c] (PolyGamma[0, 1 - a] + PolyGamma[0, 1 - b] - 
PolyGamma[0, 1 - a - b - c] - PolyGamma[0, c]))/(Gamma[1 - a] Gamma[1 - b])


(* The integral of Gamma[a+z] Gamma[b+z] Gamma[-b-z] Gamma[d-z]/z^2
for a+d=1; the pole z=0 is IR;  the pole z = -b is UV  *)
Mel511UVbcoz2IR[a_, b_] :=(Gamma[a - b]*Gamma[1 - a + b]*
  (Gamma[1 - b]*(2 + b*EulerGamma + 
     2*b*PolyGamma[0, a - b] - b*PolyGamma[0, 1 - a + b]) + 
   b^3*Gamma[-b]*(PolyGamma[0, 1 - b]^2 + 
     PolyGamma[0, a - b]*PolyGamma[0, -b] + 
     PolyGamma[0, 1 - a]*(-PolyGamma[0, 1 - b] + 
       PolyGamma[0, -b]) - PolyGamma[0, 1 - b]*
      (PolyGamma[0, a - b] + PolyGamma[0, -b] - 
       PolyGamma[0, 1 - a + b]) - PolyGamma[0, -b]*
      PolyGamma[0, 1 - a + b] + PolyGamma[1, 1 - a] - 
     PolyGamma[1, 1 - b])))/(b^3*Gamma[1 - b])


(* The integral of Gamma[a+s] Gamma[b+s] Gamma[c-s] Gamma[d-s]/s
for a+b+c+d=2; the pole s=0 is IR *)
Mel51ozIR[a_,b_,c_] :=
(Gamma[2 - a - c] Gamma[
        1 - b - c] (Gamma[2 - a] Gamma[1 - b] + (-1 + a) Gamma[
              2 - a - b - c] Gamma[c]) Gamma[-1 + a + c] Gamma[b + c])/(Gamma[
        2 - a] Gamma[1 - b]) ;

(* The integral of Gamma[a+s] Gamma[b+s] Gamma[c-s] Gamma[d-s]/s
for a+b+c+d=2; the pole s=0 is UV *)
(*  The old version:

Mel51ozUVold[a_,b_,c_] :=
-Gamma[a] Gamma[b] Gamma[2 - a - b - c] Gamma[c] +
(Gamma[2 - a - c] Gamma[1 - b - c] (Gamma[2 - a] Gamma[1 - b] +
(-1 + a) Gamma[2 - a - b - c] Gamma[c]) Gamma[-1 + a + c] Gamma[b + c])/
(Gamma[2 - a] Gamma[1 - b]);
*)

Mel51ozUV[a_,b_,c_] :=( -Gamma[a] Gamma[b] Gamma[2 - a - b - c] Gamma[c] +
  Gamma[2 - a - c] Gamma[1 - b - c] Gamma[-1 + a + c] Gamma[b + c] -
  (Gamma[2 - a - c] Gamma[1 - b - c] Gamma[2 - a - b - c] Gamma[c] *
Gamma[-1 + a + c] Gamma[b + c])/(Gamma[1 - a] Gamma[1 - b])) ;


(* The integral of Gamma[a+s] Gamma[b+s] Gamma[-b-s] Gamma[d-s]/s
for a+b+c+d=2; the pole s=0 is UV;
the pole s=-b is IR      *)

Mel51IRbcozUV[a_,b_] :=(b^2*Gamma[2 - a]*Gamma[-1 + a - b]*Gamma[-b]*
   Gamma[2 - a + b]*(PolyGamma[0, 1 - a] -
    PolyGamma[0, -b]) - Gamma[1 - a]*Gamma[1 - b]*
   (b^2*Gamma[2 - a]*Gamma[a]*Gamma[-b]*Gamma[b] +
    Gamma[a - b]*Gamma[2 - a + b]*(-1 + b*EulerGamma +
      b*PolyGamma[0, 2 - a + b])))/
 (b^2*Gamma[1 - a]*Gamma[1 - b]);



(*   The integral of Gamma[a + z]^2 Gamma[z]Gamma[-z]Gamma[-a - z]/
      Gamma[a + 1 + z]  ;
  the poles z = -a and z = 0 are UV   *)
Mel51fA1[a_] := (Gamma[a]*(Gamma[-a]*(12*Gamma[a]*(EulerGamma -
       2*PolyGamma[0, -a] + 2*PolyGamma[0, a] +
       PolyGamma[0, 1 + a]) + Gamma[1 + a]*
      (6*EulerGamma^2 - Pi^2 + 30*PolyGamma[0, -a]^2 +
       12*EulerGamma*PolyGamma[0, a] + 12*PolyGamma[0, -a]*
        (2*EulerGamma + PolyGamma[0, a] -
         4*PolyGamma[0, 1 + a]) - 24*EulerGamma*
        PolyGamma[0, 1 + a] + 12*PolyGamma[0, 1 + a]^2 +
       30*PolyGamma[1, -a] - 12*PolyGamma[1, 1 + a])) +
   Gamma[1 - a]*Gamma[a]*(6*EulerGamma^2 - 5*Pi^2 +
     24*PolyGamma[0, 1 - a]^2 + 24*PolyGamma[0, 1 - a]*
      (EulerGamma - PolyGamma[0, 1 + a]) -
     12*EulerGamma*PolyGamma[0, 1 + a] +
     6*PolyGamma[0, 1 + a]^2 + 24*PolyGamma[1, 1 - a] -
     6*PolyGamma[1, 1 + a])))/(12*Gamma[1 + a]) ;

(*  The integral of Gamma[a + z] Gamma[z]Gamma[-z]Gamma[-a -z]/z,
where the poles z = -a and z = 0 are IR, equals
                                               -Mel51fA1[a]
*)

(*   The integral of Gamma[a + z]^2 Gamma[z]Gamma[-z]Gamma[-a - z]/
      Gamma[a + 1 + z]  ;
  the poles z = -a and z = 0 are IR   *)
Mel51fA2[a_] := (Gamma[a]*(3*Gamma[-a]*(4*Gamma[a]*(EulerGamma -
       PolyGamma[0, -a] + 2*PolyGamma[0, 1 + a]) +
     Gamma[1 + a]*(2*EulerGamma^2 - Pi^2 +
       8*PolyGamma[0, -a]^2 + 4*EulerGamma*PolyGamma[0, a] -
       2*PolyGamma[0, a]^2 + 8*PolyGamma[0, -a]*
        (EulerGamma + PolyGamma[0, a] -
         2*PolyGamma[0, 1 + a]) - 8*EulerGamma*
        PolyGamma[0, 1 + a] + 4*PolyGamma[0, 1 + a]^2 +
       8*PolyGamma[1, -a] - 2*PolyGamma[1, a] -
       4*PolyGamma[1, 1 + a])) + Gamma[1 - a]*Gamma[a]*
    (6*EulerGamma^2 - 5*Pi^2 + 24*PolyGamma[0, 1 - a]^2 +
     24*PolyGamma[0, 1 - a]*(EulerGamma -
       PolyGamma[0, 1 + a]) - 12*EulerGamma*
      PolyGamma[0, 1 + a] + 6*PolyGamma[0, 1 + a]^2 +
     24*PolyGamma[1, 1 - a] - 6*PolyGamma[1, 1 + a])))/
 (12*Gamma[1 + a]) ;

(*  The integral of Gamma[a + z] Gamma[z]Gamma[-z]Gamma[-a -z]/z,
where the poles z = -a and z = 0 are UV, equals
                                               -Mel51fA2[a]
*)

(* The integral of Gamma[a + z]^2 Gamma[z]Gamma[-z]Gamma[-a - z]/
      Gamma[a + 1 + z];
the pole z = -a is IR and the pole z = 0 is UV      *)

Mel51fA3[a_] :=  (Gamma[a]*(3*Gamma[-a]*(4*Gamma[a]*(EulerGamma -
       2*PolyGamma[0, -a] + 2*PolyGamma[0, a] +
       PolyGamma[0, 1 + a]) + Gamma[1 + a]*
      (2*EulerGamma^2 - Pi^2 + 8*PolyGamma[0, -a]^2 +
       4*EulerGamma*PolyGamma[0, a] -
       2*PolyGamma[0, a]^2 + 8*PolyGamma[0, -a]*
        (EulerGamma + PolyGamma[0, a] -
         2*PolyGamma[0, 1 + a]) - 8*EulerGamma*
        PolyGamma[0, 1 + a] + 4*PolyGamma[0, 1 + a]^2 +
       8*PolyGamma[1, -a] - 2*PolyGamma[1, a] -
       4*PolyGamma[1, 1 + a])) + Gamma[1 - a]*Gamma[a]*
    (6*EulerGamma^2 - 5*Pi^2 + 24*PolyGamma[0, 1 - a]^2 +
     24*PolyGamma[0, 1 - a]*(EulerGamma -
       PolyGamma[0, 1 + a]) - 12*EulerGamma*
      PolyGamma[0, 1 + a] + 6*PolyGamma[0, 1 + a]^2 +
     24*PolyGamma[1, 1 - a] - 6*PolyGamma[1, 1 + a])))/
 (12*Gamma[1 + a]) ;

(*  The integral of Gamma[a + z] Gamma[z]Gamma[-z]Gamma[-a -z]/z,
the pole z = -a is IR and the pole z = 0 is UV, equals
                                               -Mel51fA3[a]
*)

(* The integral of Gamma[a+s] Gamma[b+s] Gamma[c-s] Gamma[d-s]/s^2
for a+b+c+d=2; the pole s=0 is IR  *)
Mel51oz2IR[a_,b_,c_] :=
(Gamma[2 - a - c] Gamma[1 - b - c] Gamma[2 - a - b - c] Gamma[
          c] Gamma[-1 + a + c] Gamma[
          b + c] (1 + (-1 + a) PolyGamma[0, 2 - a] + (-1 + a) PolyGamma[0,
                1 - b] + PolyGamma[0, 2 - a - b - c] -
            a PolyGamma[0, 2 - a - b - c] + PolyGamma[0, c] -
            a PolyGamma[0, c]))/(Gamma[2 - a] Gamma[1 - b]);

(* The integral of Gamma[a+s] Gamma[b+s] Gamma[c-s] Gamma[d-s]/s^2
for a+b+c+d=2; the pole s=0 is UV  *)
Mel51oz2UV[a_,b_,c_] :=Gamma[2 - a - b - c] Gamma[
    c] (-Gamma[a] Gamma[b] PolyGamma[0, a] -
      Gamma[a] Gamma[b] PolyGamma[0, b] +
      Gamma[a] Gamma[b] PolyGamma[0, 2 - a - b - c] +
      Gamma[a] Gamma[b] PolyGamma[0,
          c] + (Gamma[2 - a - c] Gamma[1 - b - c] Gamma[-1 + a + c] Gamma[
              b + c] (1 + (-1 + a) PolyGamma[0, 2 - a] + (-1 + a) PolyGamma[0,
                     1 - b] + PolyGamma[0, 2 - a - b - c] -
                a PolyGamma[0, 2 - a - b - c] + PolyGamma[0, c] -
                a PolyGamma[0, c]))/(Gamma[2 - a] Gamma[1 - b]));


(* The integral of
Gamma[a + z]Gamma[b + z] Gamma[-b - z]Gamma[-a - z]/z;
The pole z=0 is IR, the pole z=-a is IR,
the pole z = -b is UV         *)
Mel51fA4[a_,b_] :=(Gamma[a - b] (Gamma[1 - a] Gamma[-b]*
Gamma[-a + b] (EulerGamma + 2 PolyGamma[0, 1 - b] -
PolyGamma[0, -a + b]) + Gamma[-a] (Gamma[1 - b] *
Gamma[-a + b] (EulerGamma - PolyGamma[0, 1 - a] +
PolyGamma[0, -a] - 2 PolyGamma[0, 1 - b] +
2 PolyGamma[0, a - b] + PolyGamma[0, -a + b]) +
Gamma[-b] Gamma[1 - a + b] (-2 PolyGamma[0, 1 - a] +
PolyGamma[0, -a] - 2 PolyGamma[0, 1 - b] + PolyGamma[0, a - b] +
PolyGamma[0, -b] +
PolyGamma[0, 1 - a + b]))))/(Gamma[1 - a] Gamma[1 - b]);

(* The integral of
Gamma[a + z]Gamma[b + z] Gamma[-b - z]Gamma[-a - z]/z;
The pole z=0 is IR, the pole z=-a is IR,
the pole z = -b is IR         *)
Mel51fA5[a_,b_] :=(Gamma[a - b]*(Gamma[1 - a]*
Gamma[-b]*Gamma[-a + b]*
    (EulerGamma + 3*PolyGamma[0, 1 - b] -
     PolyGamma[0, a - b] - PolyGamma[0, -b]) +
   Gamma[-a]*(Gamma[1 - b]*Gamma[-a + b]*
      (EulerGamma - PolyGamma[0, 1 - a] +
       PolyGamma[0, -a] - 2*PolyGamma[0, 1 - b] +
       2*PolyGamma[0, a - b] + PolyGamma[0, -a + b]) +
     Gamma[-b]*Gamma[1 - a + b]*(-2*PolyGamma[0, 1 - a] +
       PolyGamma[0, -a] - 2*PolyGamma[0, 1 - b] +
       PolyGamma[0, a - b] + PolyGamma[0, -b] +
       PolyGamma[0, 1 - a + b]))))/
 (Gamma[1 - a]*Gamma[1 - b]) ;

(* The integral of
Gamma[a + z]Gamma[b + z] Gamma[-b - z]Gamma[-a - z]/z^2;
The pole z = 0 is IR, the pole z = -a is IR,
the pole z = -b is UV  *)
Mel51fA6a[a_,b_] :=Gamma[a - b]*
 ((Gamma[-a + b]*(2 + b*PolyGamma[0, a - b] -
     b*PolyGamma[0, -a + b]))/b^3 +
  (Gamma[1 - a]*Gamma[-b]*Gamma[-a + b]*
     (3*PolyGamma[0, 1 - b]^2 + PolyGamma[0, 1 - b]*
       (EulerGamma - PolyGamma[0, a - b] -
        4*PolyGamma[0, -b]) +
      (-EulerGamma + PolyGamma[0, a - b])*
       PolyGamma[0, -b] + PolyGamma[0, -b]^2 -
      3*PolyGamma[1, 1 - b] + PolyGamma[1, -b]) +
    Gamma[-a]*(Gamma[1 - b]*Gamma[-a + b]*
       (-PolyGamma[0, 1 - a]^2 - PolyGamma[0, -a]^2 -
        PolyGamma[0, -a]*(EulerGamma -
          2*PolyGamma[0, 1 - b] + 2*PolyGamma[0,
            a - b] + PolyGamma[0, -a + b]) +
        PolyGamma[0, 1 - a]*(EulerGamma +
          2*PolyGamma[0, -a] - 2*PolyGamma[0, 1 - b] +
          2*PolyGamma[0, a - b] + PolyGamma[0,
           -a + b]) + PolyGamma[1, 1 - a] -
        PolyGamma[1, -a] + 2*PolyGamma[1, 1 - b]) -
      Gamma[-b]*Gamma[1 - a + b]*
       (2*PolyGamma[0, 1 - a]^2 + PolyGamma[0, -a]^2 +
        2*PolyGamma[0, 1 - b]^2 - PolyGamma[0, 1 - b]*
         PolyGamma[0, a - b] - 3*PolyGamma[0, 1 - b]*
         PolyGamma[0, -b] + PolyGamma[0, a - b]*
         PolyGamma[0, -b] + PolyGamma[0, -b]^2 -
        PolyGamma[0, 1 - b]*PolyGamma[0, 1 - a + b] +
        PolyGamma[0, -b]*PolyGamma[0, 1 - a + b] +
        PolyGamma[0, -a]*(-3*PolyGamma[0, 1 - b] +
          PolyGamma[0, a - b] + 2*PolyGamma[0, -b] +
          PolyGamma[0, 1 - a + b]) - PolyGamma[0, 1 - a]*
         (3*PolyGamma[0, -a] - 4*PolyGamma[0, 1 - b] +
          PolyGamma[0, a - b] + 3*PolyGamma[0, -b] +
          PolyGamma[0, 1 - a + b]) -
        2*PolyGamma[1, 1 - a] + PolyGamma[1, -a] -
        2*PolyGamma[1, 1 - b] + PolyGamma[1, -b])))/
   (Gamma[1 - a]*Gamma[1 - b]));

(* The integral of
Gamma[a + z]Gamma[b + z] Gamma[-b - z]Gamma[-a - z]/z^2;
The pole z=0 is IR, the pole z=-a is IR,
the pole z = -b is IR         *)
Mel51fA6[a_,b_] :=
(Gamma[a - b]*(Gamma[1 - a]*Gamma[-b]*Gamma[-a + b]*
    (3*PolyGamma[0, 1 - b]^2 + PolyGamma[0, 1 - b]*
      (EulerGamma - PolyGamma[0, a - b] - 4*PolyGamma[0, -b]) +
     (-EulerGamma + PolyGamma[0, a - b])*PolyGamma[0, -b] +
     PolyGamma[0, -b]^2 - 3*PolyGamma[1, 1 - b] + PolyGamma[1, -b]) +
   Gamma[-a]*(Gamma[1 - b]*Gamma[-a + b]*(-PolyGamma[0, 1 - a]^2 -
       PolyGamma[0, -a]^2 - PolyGamma[0, -a]*(EulerGamma -
         2*PolyGamma[0, 1 - b] + 2*PolyGamma[0, a - b] +
         PolyGamma[0, -a + b]) + PolyGamma[0, 1 - a]*
        (EulerGamma + 2*PolyGamma[0, -a] - 2*PolyGamma[0, 1 - b] +
         2*PolyGamma[0, a - b] + PolyGamma[0, -a + b]) +
       PolyGamma[1, 1 - a] - PolyGamma[1, -a] + 2*PolyGamma[1, 1 - b]) -
     Gamma[-b]*Gamma[1 - a + b]*(2*PolyGamma[0, 1 - a]^2 +
       PolyGamma[0, -a]^2 + 2*PolyGamma[0, 1 - b]^2 -
       PolyGamma[0, 1 - b]*PolyGamma[0, a - b] - 3*PolyGamma[0, 1 - b]*
        PolyGamma[0, -b] + PolyGamma[0, a - b]*PolyGamma[0, -b] +
       PolyGamma[0, -b]^2 - PolyGamma[0, 1 - b]*PolyGamma[0, 1 - a + b] +
       PolyGamma[0, -b]*PolyGamma[0, 1 - a + b] + PolyGamma[0, -a]*
        (-3*PolyGamma[0, 1 - b] + PolyGamma[0, a - b] + 2*PolyGamma[0, -b] +
         PolyGamma[0, 1 - a + b]) - PolyGamma[0, 1 - a]*
        (3*PolyGamma[0, -a] - 4*PolyGamma[0, 1 - b] + PolyGamma[0, a - b] +
         3*PolyGamma[0, -b] + PolyGamma[0, 1 - a + b]) -
       2*PolyGamma[1, 1 - a] + PolyGamma[1, -a] - 2*PolyGamma[1, 1 - b] +
       PolyGamma[1, -b]))))/(Gamma[1 - a]*Gamma[1 - b]);

(* The integral of
Gamma[a + z]Gamma[z] Gamma[-z]Gamma[-a - z]/z^2;
The pole z=0 is IR, the pole z=-a is IR *)
Mel51fA7[a_] :=(Gamma[-a]*Gamma[a]*
  (2*Gamma[-a]*(Pi^2 - 3*PolyGamma[0, 1 - a]^2 -
     6*PolyGamma[0, -a]^2 - 3*PolyGamma[0, -a]*
      (3*EulerGamma + 2*PolyGamma[0, a]) +
     PolyGamma[0, 1 - a]*(9*EulerGamma +
       9*PolyGamma[0, -a] + 6*PolyGamma[0, a]) +
     3*PolyGamma[1, 1 - a] - 3*PolyGamma[1, -a]) -
   Gamma[1 - a]*(-2*PolyGamma[0, 1 - a]^3 +
     2*PolyGamma[0, -a]^3 + 3*PolyGamma[0, -a]^2*
      (EulerGamma + PolyGamma[0, a]) +
     3*PolyGamma[0, 1 - a]^2*(EulerGamma +
       2*PolyGamma[0, -a] + PolyGamma[0, a]) -
     3*EulerGamma*PolyGamma[1, 1 - a] -
     3*PolyGamma[0, a]*PolyGamma[1, 1 - a] -
     PolyGamma[0, -a]*(Pi^2 + 12*PolyGamma[1, 1 - a] -
       6*PolyGamma[1, -a]) + PolyGamma[0, 1 - a]*
      (Pi^2 - 6*PolyGamma[0, -a]^2 - 6*PolyGamma[0, -a]*
        (EulerGamma + PolyGamma[0, a]) +
       12*PolyGamma[1, 1 - a] - 6*PolyGamma[1, -a]) +
     3*EulerGamma*PolyGamma[1, -a] + 3*PolyGamma[0, a]*
      PolyGamma[1, -a] + 3*PolyGamma[2, 1] -
     5*PolyGamma[2, 1 - a] + 2*PolyGamma[2, -a])))/
 (6*Gamma[1 - a]);

(* The integral of
Gamma[a + z]Gamma[z] Gamma[-z]Gamma[-a - z]/z^2;
The pole z=0 is UV, the pole z=-a is IR *)
Mel51fA8[a_] :=(Gamma[-a]*Gamma[a]*
  (2*Gamma[-a]*(Pi^2 - 3*PolyGamma[0, 1 - a]^2 -
     6*PolyGamma[0, -a]^2 - 3*PolyGamma[0, -a]*
      (3*EulerGamma + 2*PolyGamma[0, a]) +
     PolyGamma[0, 1 - a]*(9*EulerGamma +
       9*PolyGamma[0, -a] + 6*PolyGamma[0, a]) +
     3*PolyGamma[1, 1 - a] - 3*PolyGamma[1, -a]) +
   Gamma[1 - a]*(2*PolyGamma[0, 1 - a]^3 -
     3*EulerGamma*PolyGamma[0, -a]^2 -
     3*PolyGamma[0, -a]^3 + Pi^2*PolyGamma[0, a] +
     PolyGamma[0, a]^3 - 3*PolyGamma[0, 1 - a]^2*
      (EulerGamma + 2*PolyGamma[0, -a] + PolyGamma[0, a]) +
     3*EulerGamma*PolyGamma[1, 1 - a] +
     3*PolyGamma[0, a]*PolyGamma[1, 1 - a] -
     3*EulerGamma*PolyGamma[1, -a] + PolyGamma[0, 1 - a]*
      (-Pi^2 + 6*PolyGamma[0, -a]^2 + 6*PolyGamma[0, -a]*
        (EulerGamma + PolyGamma[0, a]) -
       12*PolyGamma[1, 1 - a] + 6*PolyGamma[1, -a]) +
     3*PolyGamma[0, a]*PolyGamma[1, a] -
     3*PolyGamma[0, -a]*(PolyGamma[0, a]^2 -
       4*PolyGamma[1, 1 - a] + 3*PolyGamma[1, -a] +
       PolyGamma[1, a]) - 3*PolyGamma[2, 1] +
     5*PolyGamma[2, 1 - a] - 3*PolyGamma[2, -a] +
     PolyGamma[2, a])))/(6*Gamma[1 - a]) ;


(* The integral of
Gamma[a + z]^2 Gamma[-a - z]^2 /z;
The pole z=0 is IR, the pole z=-a is IR      *)
Mel51fA9[a_] := -(Gamma[-a]*(Gamma[-a]*(Pi^2 - 21*PolyGamma[0, 1 - a]^2 -
      6*PolyGamma[0, 1 - a]*(2*EulerGamma -
        5*PolyGamma[0, -a]) + 12*EulerGamma*PolyGamma[0, -a] -
      9*PolyGamma[0, -a]^2 + 9*PolyGamma[1, 1 - a] -
      3*PolyGamma[1, -a]) + 2*Gamma[1 - a]*
     (4*PolyGamma[0, 1 - a]^3 + 3*PolyGamma[0, 1 - a]^2*
       (EulerGamma - 3*PolyGamma[0, -a]) +
      3*EulerGamma*PolyGamma[0, -a]^2 - PolyGamma[0, -a]^3 -
      3*EulerGamma*PolyGamma[1, 1 - a] + PolyGamma[0, -a]*
       (9*PolyGamma[1, 1 - a] - 3*PolyGamma[1, -a]) -
      6*PolyGamma[0, 1 - a]*(EulerGamma*PolyGamma[0, -a] -
        PolyGamma[0, -a]^2 + 2*PolyGamma[1, 1 - a] -
        PolyGamma[1, -a]) + 3*EulerGamma*PolyGamma[1, -a] +
      3*PolyGamma[2, 1] + PolyGamma[2, 1 - a] -
      PolyGamma[2, -a])))/(6*Gamma[1 - a]^2);

(* The integral of
Gamma[a + z]^2 Gamma[-a - z]^2 /z^2;
The pole z=0 is IR, the pole z=-a is IR
    *)
Mel51fA10[a_] :=-(Gamma[-a]*(Gamma[-a]*(-42*PolyGamma[0, 1 - a]^3 -
      6*PolyGamma[0, 1 - a]^2*(4*EulerGamma -
        17*PolyGamma[0, -a]) - 24*EulerGamma*
       PolyGamma[0, -a]^2 + 18*PolyGamma[0, -a]^3 +
      2*PolyGamma[0, 1 - a]*(Pi^2 + 24*EulerGamma*
         PolyGamma[0, -a] - 39*PolyGamma[0, -a]^2 +
        30*PolyGamma[1, 1 - a] - 18*PolyGamma[1, -a]) -
      2*PolyGamma[0, -a]*(Pi^2 + 24*PolyGamma[1, 1 - a] -
        12*PolyGamma[1, -a]) +
      3*(4*EulerGamma*PolyGamma[1, 1 - a] - 4*EulerGamma*
         PolyGamma[1, -a] - 3*PolyGamma[2, 1 - a] +
        PolyGamma[2, -a])) + 2*Gamma[1 - a]*
     (4*PolyGamma[0, 1 - a]^4 + PolyGamma[0, 1 - a]^3*
       (3*EulerGamma - 13*PolyGamma[0, -a]) -
      3*EulerGamma*PolyGamma[0, -a]^3 + PolyGamma[0, -a]^4 +
      12*PolyGamma[1, 1 - a]^2 - 3*PolyGamma[0, 1 - a]^2*
       (3*EulerGamma*PolyGamma[0, -a] - 5*PolyGamma[0, -a]^2 +
        8*PolyGamma[1, 1 - a] - 5*PolyGamma[1, -a]) -
      15*PolyGamma[1, 1 - a]*PolyGamma[1, -a] +
      3*PolyGamma[1, -a]^2 + PolyGamma[0, -a]^2*
       (-15*PolyGamma[1, 1 - a] + 6*PolyGamma[1, -a]) +
      3*EulerGamma*PolyGamma[2, 1 - a] + PolyGamma[0, 1 - a]*
       (9*EulerGamma*PolyGamma[0, -a]^2 - 7*PolyGamma[0, -a]^3 -
        9*EulerGamma*PolyGamma[1, 1 - a] + 3*PolyGamma[0, -a]*
         (13*PolyGamma[1, 1 - a] - 7*PolyGamma[1, -a]) +
        9*EulerGamma*PolyGamma[1, -a] + 3*PolyGamma[2, 1] +
        13*PolyGamma[2, 1 - a] - 7*PolyGamma[2, -a]) -
      3*EulerGamma*PolyGamma[2, -a] + PolyGamma[0, -a]*
       (9*EulerGamma*PolyGamma[1, 1 - a] - 9*EulerGamma*
         PolyGamma[1, -a] - 3*PolyGamma[2, 1] -
        10*PolyGamma[2, 1 - a] + 4*PolyGamma[2, -a]) -
      PolyGamma[3, 1 - a] + PolyGamma[3, -a])))/
 (6*Gamma[1 - a]^2) ;

(* The integral of Gamma[1 + a + z]^2 Gamma[-a - z]^2/z^2;
  The pole z = 0 is UV*)

Mel51fA11[a_] :=
2 Gamma[-a]^2 Gamma[1 + a]^2 (PolyGamma[0, -a] - PolyGamma[0, 1 + a]) -
PolyGamma[2, -a]


(* The integral of Gamma[a + z] Gamma[z]^2 Gamma[- z]^2/Gamma[1+a + z];
  The pole z = 0 is IR*)

Mel51fA12[a_] :=
-(6 + a^2*Pi^2 - 6*a^2*(PolyGamma[1, a] + 2*a*Zeta[3]))/
 (6*a^4);

(* The integral of Gamma[a + z] Gamma[z]^2 Gamma[- z]^2/Gamma[1+a + z];
  The pole z = 0 is UV*)

Mel51fA13[a_] :=(a^4*Gamma[a]*(-PolyGamma[0, a]^3 + 3*PolyGamma[0, a]^2*
     PolyGamma[0, 1 + a] + PolyGamma[0, 1 + a]^3 +
    PolyGamma[0, 1 + a]*(2*Pi^2 + 3*PolyGamma[1, a] -
      3*PolyGamma[1, 1 + a]) - PolyGamma[0, a]*
     (2*Pi^2 + 3*PolyGamma[0, 1 + a]^2 +
      3*PolyGamma[1, a] - 3*PolyGamma[1, 1 + a]) -
    PolyGamma[2, a] + PolyGamma[2, 1 + a]) +
  Gamma[1 + a]*(-6 - a^2*Pi^2 + 6*a^2*PolyGamma[1, a] +
    12*a^3*Zeta[3]))/(6*a^4*Gamma[1 + a]);


(* The integral of Gamma[1 + a + z]^2 Gamma[-a - z]^2/z;
  The pole z = 0 is UV*)

Mel51fA14[a_] := -(Gamma[-a]^2*Gamma[1 + a]^2) + PolyGamma[1, -a];

(* The integral of Gamma[1 + a + z]^2 Gamma[-a - z]^2/z;
  The pole z = 0 is IR*)

Mel51fA15[a_] := PolyGamma[1, -a]

(* The integral of
Gamma[a + 1 + z] Gamma[b + z] Gamma[-b - z] Gamma[-a - z]/z^2;
  The pole z = 0 is IR, the pole z=-b is IR   *)

Mel51fA16[a_,b_] := (Gamma[1 + a - b]*Gamma[-b]*Gamma[-a + b]*
  (PolyGamma[0, 1 - b]^2 - PolyGamma[0, -b]*
    (EulerGamma - PolyGamma[0, -a] + PolyGamma[0, -a + b]) +
   PolyGamma[0, 1 - b]*(EulerGamma - PolyGamma[0, -a] -
     PolyGamma[0, -b] + PolyGamma[0, -a + b]) +
   PolyGamma[1, -a] - PolyGamma[1, 1 - b]))/Gamma[1 - b] ;

(* The integral of
Gamma[a + 1 + z] Gamma[b + z] Gamma[-b - z] Gamma[-a - z]/z^2;
  The pole z = 0 is UV, the pole z=-b is IR   *)

Mel51fA17[a_,b_] := Gamma[-b]*(Gamma[-a]*Gamma[1 + a]*Gamma[b]*
   PolyGamma[0, -a] - Gamma[-a]*Gamma[1 + a]*Gamma[b]*
   PolyGamma[0, 1 + a] + Gamma[-a]*Gamma[1 + a]*Gamma[b]*
   PolyGamma[0, -b] - Gamma[-a]*Gamma[1 + a]*Gamma[b]*
   PolyGamma[0, b] + (Gamma[1 + a - b]*Gamma[-a + b]*
    (PolyGamma[0, 1 - b]^2 - PolyGamma[0, -b]*
      (EulerGamma - PolyGamma[0, -a] + PolyGamma[0,
        -a + b]) + PolyGamma[0, 1 - b]*
      (EulerGamma - PolyGamma[0, -a] - PolyGamma[0, -b] +
       PolyGamma[0, -a + b]) + PolyGamma[1, -a] -
     PolyGamma[1, 1 - b]))/Gamma[1 - b]) ;


(* The integral of
Gamma[a + z]^2 Gamma[-a - z]^2 /z^3;
The pole z=0 is IR, the pole z=-a is IR
    *)
Mel51fA18[a_] :=-(Gamma[-a]*(Gamma[-a]*(-84*PolyGamma[0, 1 - a]^4 -
      48*PolyGamma[0, 1 - a]^3*(EulerGamma -
        6*PolyGamma[0, -a]) + 48*EulerGamma*
       PolyGamma[0, -a]^3 - 36*PolyGamma[0, -a]^4 -
      2*Pi^2*PolyGamma[1, 1 - a] - 60*PolyGamma[1, 1 - a]^2 +
      2*PolyGamma[0, 1 - a]^2*(2*Pi^2 + 72*EulerGamma*
         PolyGamma[0, -a] - 180*PolyGamma[0, -a]^2 +
        123*PolyGamma[1, 1 - a] - 87*PolyGamma[1, -a]) +
      2*PolyGamma[0, -a]^2*(2*Pi^2 + 87*PolyGamma[1, 1 - a] -
        51*PolyGamma[1, -a]) + 2*Pi^2*PolyGamma[1, -a] +
      84*PolyGamma[1, 1 - a]*PolyGamma[1, -a] -
      24*PolyGamma[1, -a]^2 - 12*EulerGamma*
       PolyGamma[2, 1 - a] + PolyGamma[0, -a]*
       (-72*EulerGamma*PolyGamma[1, 1 - a] +
        72*EulerGamma*PolyGamma[1, -a] +
        66*PolyGamma[2, 1 - a] - 30*PolyGamma[2, -a]) -
      2*PolyGamma[0, 1 - a]*(72*EulerGamma*PolyGamma[0, -a]^
          2 - 96*PolyGamma[0, -a]^3 - 36*EulerGamma*
         PolyGamma[1, 1 - a] + 2*PolyGamma[0, -a]*
         (2*Pi^2 + 105*PolyGamma[1, 1 - a] -
          69*PolyGamma[1, -a]) + 36*EulerGamma*
         PolyGamma[1, -a] + 39*PolyGamma[2, 1 - a] -
        21*PolyGamma[2, -a]) + 12*EulerGamma*
       PolyGamma[2, -a] + 9*PolyGamma[3, 1 - a] -
      3*PolyGamma[3, -a]) + 2*Gamma[1 - a]*
     (4*PolyGamma[0, 1 - a]^5 + PolyGamma[0, 1 - a]^4*
       (3*EulerGamma - 17*PolyGamma[0, -a]) +
      3*EulerGamma*PolyGamma[0, -a]^4 - PolyGamma[0, -a]^5 +
      9*EulerGamma*PolyGamma[1, 1 - a]^2 -
      4*PolyGamma[0, 1 - a]^3*(3*EulerGamma*PolyGamma[0,
          -a] - 7*PolyGamma[0, -a]^2 +
        10*PolyGamma[1, 1 - a] - 7*PolyGamma[1, -a]) +
      2*PolyGamma[0, -a]^3*(11*PolyGamma[1, 1 - a] -
        5*PolyGamma[1, -a]) - 18*EulerGamma*
       PolyGamma[1, 1 - a]*PolyGamma[1, -a] +
      9*EulerGamma*PolyGamma[1, -a]^2 - 3*PolyGamma[1, 1 - a]*
       PolyGamma[2, 1] + 3*PolyGamma[1, -a]*PolyGamma[2, 1] -
      37*PolyGamma[1, 1 - a]*PolyGamma[2, 1 - a] +
      25*PolyGamma[1, -a]*PolyGamma[2, 1 - a] +
      PolyGamma[0, 1 - a]^2*(18*EulerGamma*PolyGamma[0, -a]^
          2 - 22*PolyGamma[0, -a]^3 - 18*EulerGamma*
         PolyGamma[1, 1 - a] + 6*PolyGamma[0, -a]*
         (17*PolyGamma[1, 1 - a] - 11*PolyGamma[1, -a]) +
        18*EulerGamma*PolyGamma[1, -a] + 3*PolyGamma[2, 1] +
        37*PolyGamma[2, 1 - a] - 22*PolyGamma[2, -a]) +
      PolyGamma[0, -a]^2*(-18*EulerGamma*PolyGamma[1,
          1 - a] + 18*EulerGamma*PolyGamma[1, -a] +
        3*PolyGamma[2, 1] + 25*PolyGamma[2, 1 - a] -
        10*PolyGamma[2, -a]) + 22*PolyGamma[1, 1 - a]*
       PolyGamma[2, -a] - 10*PolyGamma[1, -a]*
       PolyGamma[2, -a] - 3*EulerGamma*PolyGamma[3, 1 - a] +
      PolyGamma[0, -a]*(-51*PolyGamma[1, 1 - a]^2 +
        66*PolyGamma[1, 1 - a]*PolyGamma[1, -a] -
        15*PolyGamma[1, -a]^2 - 12*EulerGamma*
         PolyGamma[2, 1 - a] + 12*EulerGamma*
         PolyGamma[2, -a] + 11*PolyGamma[3, 1 - a] -
        5*PolyGamma[3, -a]) - 2*PolyGamma[0, 1 - a]*
       (6*EulerGamma*PolyGamma[0, -a]^3 -
        4*PolyGamma[0, -a]^4 - 30*PolyGamma[1, 1 - a]^2 +
        6*PolyGamma[0, -a]^2*(7*PolyGamma[1, 1 - a] -
          4*PolyGamma[1, -a]) + 42*PolyGamma[1, 1 - a]*
         PolyGamma[1, -a] - 12*PolyGamma[1, -a]^2 -
        6*EulerGamma*PolyGamma[2, 1 - a] + PolyGamma[0, -a]*
         (-18*EulerGamma*PolyGamma[1, 1 - a] +
          18*EulerGamma*PolyGamma[1, -a] +
          3*PolyGamma[2, 1] + 31*PolyGamma[2, 1 - a] -
          16*PolyGamma[2, -a]) + 6*EulerGamma*
         PolyGamma[2, -a] + 7*PolyGamma[3, 1 - a] -
        4*PolyGamma[3, -a]) + 3*EulerGamma*PolyGamma[3, -a] +
      PolyGamma[4, 1 - a] - PolyGamma[4, -a])))/
 (12*Gamma[1 - a]^2);


==> anc/example.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    643670,      14661]
NotebookOptionsPosition[    638286,      14498]
NotebookOutlinePosition[    638686,      14516]
CellTagsIndexPosition[    638643,      14513]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
This notebook (accompanying \[OpenCurlyDoubleQuote]MB tools reloaded\
\[CloseCurlyDoubleQuote] by A.V.Belitsky & A.V.Smirnov & V.A. Smirnov) \
describes a typical implementation of the SDExpandAsy -> MBcreate -> \
MBresolve -> DoAllBarnes -> PSQL chain for a Feynman graph.\
\>", "Text",
 CellChangeTimes->{{3.874680583296776*^9, 3.874680605152421*^9}, {
  3.8746806387438087`*^9, 3.874680704988511*^9}, {3.874680841618948*^9, 
  3.874680870065673*^9}, {3.874748464165039*^9, 3.874748502527989*^9}}],

Cell["\<\
Load all packages (... = path to package\[CloseCurlyQuote]s location):\
\>", "Text",
 CellChangeTimes->{{3.874679187797226*^9, 3.8746791978563213`*^9}, {
  3.874681929155593*^9, 3.8746819387549953`*^9}, {3.874748443741288*^9, 
  3.874748454749145*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Get", "[", "\"\</.../FIESTA5.m\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Get", "[", "\"\</.../MBcreate.m\>\"", "]"}], ";"}], 
  "  "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Get", "[", "\"\</.../MB.m\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Get", "[", "\"\</.../MBresolve.m\>\"", "]"}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Get", "[", "\"\</.../barnesroutines.m\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Get", "[", "\"\</.../MBasymptotics.m\>\"", "]"}], ";"}]}], "Input",\

 CellChangeTimes->{{3.874672816621916*^9, 3.874672854602254*^9}, {
  3.874672888772561*^9, 3.874672919527342*^9}, {3.87467304957268*^9, 
  3.874673064268692*^9}, {3.874676406083544*^9, 3.874676419787221*^9}, {
  3.8746807342542267`*^9, 3.8746807358699493`*^9}, {3.874681899976377*^9, 
  3.8746819245014668`*^9}}],

Cell["\<\
FIESTA loaded. Call ?FIESTA for information on the package.\
\>", "Print",
 CellChangeTimes->{3.8746731998246927`*^9, 3.8746764207375317`*^9, 
  3.874680751367807*^9, 3.87468081357768*^9}],

Cell[BoxData["\<\"MB 1.4\"\>"], "Print",
 CellChangeTimes->{3.8746731998246927`*^9, 3.8746764207375317`*^9, 
  3.874680751367807*^9, 3.8746808136153173`*^9}],

Cell[BoxData["\<\"by Michal Czakon\"\>"], "Print",
 CellChangeTimes->{3.8746731998246927`*^9, 3.8746764207375317`*^9, 
  3.874680751367807*^9, 3.8746808136161203`*^9}],

Cell[BoxData["\<\"improvements by Alexander Smirnov\"\>"], "Print",
 CellChangeTimes->{3.8746731998246927`*^9, 3.8746764207375317`*^9, 
  3.874680751367807*^9, 3.874680813616928*^9}],

Cell[BoxData["\<\"more info in hep-ph/0511200\"\>"], "Print",
 CellChangeTimes->{3.8746731998246927`*^9, 3.8746764207375317`*^9, 
  3.874680751367807*^9, 3.8746808136176434`*^9}],

Cell[BoxData["\<\"modified in 2022\"\>"], "Print",
 CellChangeTimes->{3.8746731998246927`*^9, 3.8746764207375317`*^9, 
  3.874680751367807*^9, 3.874680813618329*^9}],

Cell[BoxData["\<\"MBresolve 1.0\"\>"], "Print",
 CellChangeTimes->{3.8746731998246927`*^9, 3.8746764207375317`*^9, 
  3.874680751367807*^9, 3.87468081361901*^9}],

Cell[BoxData["\<\"by Alexander Smirnov\"\>"], "Print",
 CellChangeTimes->{3.8746731998246927`*^9, 3.8746764207375317`*^9, 
  3.874680751367807*^9, 3.874680813619668*^9}],

Cell[BoxData["\<\"more info in arXiv:0901.0386\"\>"], "Print",
 CellChangeTimes->{3.8746731998246927`*^9, 3.8746764207375317`*^9, 
  3.874680751367807*^9, 3.8746808136203423`*^9}],

Cell[BoxData["\<\"last modified 4 Jan 09\"\>"], "Print",
 CellChangeTimes->{3.8746731998246927`*^9, 3.8746764207375317`*^9, 
  3.874680751367807*^9, 3.874680813621018*^9}],

Cell[BoxData["\<\"Barnes Routines, v 1.1.0 of June 5, 2009\"\>"], "Print",
 CellChangeTimes->{3.8746731998246927`*^9, 3.8746764207375317`*^9, 
  3.874680751367807*^9, 3.874680813621769*^9}]
}, Closed]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Global`ep", "=", "ep"}], ";"}]], "Input",
 CellChangeTimes->{3.87468080714205*^9}],

Cell["Set path to qhull (if needed):", "Text",
 CellChangeTimes->{{3.874672934750835*^9, 3.874672946451283*^9}, {
  3.8746790347789297`*^9, 3.874679035186924*^9}, {3.8746801302877417`*^9, 
  3.874680133463519*^9}, {3.874681020653069*^9, 3.8746810209731216`*^9}}],

Cell[BoxData[
 RowBox[{"dir", " ", "=", "\"\</.../qhull-2020.2/bin/qhull\>\""}]], "Input",
 CellChangeTimes->{{3.874748535105433*^9, 3.8747485355119534`*^9}}],

Cell["\<\
Use FIESTA to find all regions in the Sudakov expansion of the 3-loop ladder \
graph T3,3 (see Fig. 2 of https://arxiv.org/pdf/2209.09263.pdf):\
\>", "Text",
 CellChangeTimes->{{3.874672934750835*^9, 3.874672946451283*^9}, {
  3.8746790326601057`*^9, 3.874679091970791*^9}, {3.874681024461097*^9, 
  3.874681024997128*^9}, {3.874749056278902*^9, 3.874749091352126*^9}}],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJztnQl8FFW69rubRWQHEVxR2ZQt7KvK5oIICqKCg3EYlWVm3OfemU+9352r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    "], {{0, 432}, {383, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  BaseStyle->"ImageGraphics",
  ImageSize->{237.0703125, Automatic},
  ImageSizeRaw->{383, 432},
  PlotRange->{{0, 383}, {0, 432}}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"T33integrand", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["k1", "2"]}], ",", 
     RowBox[{"-", 
      SuperscriptBox["k2", "2"]}], ",", 
     RowBox[{"-", 
      SuperscriptBox["k3", "2"]}], ",", 
     RowBox[{"-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"k3", "-", "p1"}], ")"}], "2"]}], ",", 
     RowBox[{"-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"k3", "+", "p2"}], ")"}], "2"]}], ",", 
     RowBox[{"-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"k1", "+", "k2", "+", "k3", "-", "p1"}], ")"}], "2"]}], ",", 
     RowBox[{"-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"k1", "+", "k2", "+", "k3", "+", "p2"}], ")"}], "2"]}], ",", 
     RowBox[{"-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"k2", "+", "k3", "-", "p1"}], ")"}], "2"]}], ",", 
     RowBox[{"-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"k1", "+", "k3", "+", "p2"}], ")"}], "2"]}], ",", 
     RowBox[{"-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"k1", "+", "k2"}], ")"}], "2"]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"UF3loopXladderT33", "=", 
   RowBox[{"UF", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"k1", ",", "k2", ",", "k3"}], "}"}], ",", "T33integrand", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"p1", "^", "2"}], "\[Rule]", 
        RowBox[{"-", "y"}]}], ",", 
       RowBox[{
        RowBox[{"p2", "^", "2"}], "\[Rule]", 
        RowBox[{"-", "y"}]}], ",", 
       RowBox[{
        RowBox[{"p1", "*", "p2"}], "\[Rule]", 
        RowBox[{"y", "-", 
         RowBox[{"1", "/", "2"}]}]}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"FIESTAoutput", "=", 
  RowBox[{"SDExpandAsy", "[", 
   RowBox[{"UF3loopXladderT33", ",", 
    RowBox[{"{", 
     RowBox[{
     "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
      "1", ",", "1", ",", 
      RowBox[{"-", "1"}]}], "}"}], ",", "0", ",", "0", ",", 
    RowBox[{"ExpandVar", "\[Rule]", "y"}], ",", 
    RowBox[{"AnalyticIntegration", "\[Rule]", "False"}], ",", 
    RowBox[{"UsingC", "\[Rule]", "False"}], ",", 
    RowBox[{"OnlyPrepareRegions", "\[Rule]", "True"}], ",", 
    RowBox[{"QHullPath", "\[Rule]", "dir"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.868443990639328*^9, 3.8684440001953983`*^9}, {
   3.868444101146885*^9, 3.868444189755324*^9}, {3.868444305943804*^9, 
   3.868444328498562*^9}, 3.868465589643804*^9, {3.868528641128626*^9, 
   3.8685286575659313`*^9}, 3.869822244255342*^9, {3.874672964150196*^9, 
   3.8746729944611464`*^9}, {3.874676845653551*^9, 3.8746768539994993`*^9}, {
   3.874679111934224*^9, 3.8746791363897657`*^9}}],

Cell[BoxData["\<\"Running FIESTA 5.0 with options: \
{\\\"NumberOfSubkernels\\\" -> 1, \\\"NumberOfLinks\\\" -> 1, \
\\\"Strategy\\\" -> \\\"S2\\\", \\\"SectorSymmetries\\\" -> True, \
\\\"ComplexMode\\\" -> False, \\\"d0\\\" -> 4, \\\"UsingC\\\" -> False, \
\\\"RegVar\\\" -> None, \\\"ExpandVar\\\" -> y, \\\"XVar\\\" -> x, \
\\\"EpVar\\\" -> ep, \\\"PMVar\\\" -> pm, \\\"Graph\\\" -> None, \
\\\"NegativeTermsHandling\\\" -> Automatic, \\\"PrimarySectorCoefficients\\\" \
-> Automatic, \\\"OnlyPrepare\\\" -> False, \\\"FixSectors\\\" -> False, \
\\\"MixSectors\\\" -> 0, \\\"SectorSplitting\\\" -> False, \
\\\"MinimizeContourTransformation\\\" -> True, \\\"ContourShiftShape\\\" -> \
1, \\\"ContourShiftCoefficient\\\" -> 1, \\\"ContourShiftIgnoreFail\\\" -> \
False, \\\"FixedContourShift\\\" -> 0, \\\"LambdaIterations\\\" -> 1000, \
\\\"LambdaSplit\\\" -> 4, \\\"ChunkSize\\\" -> 1, \
\\\"OptimizeIntegrationStrings\\\" -> False, \\\"AnalyzeWorstPower\\\" -> \
False, \\\"ZeroCheckCount\\\" -> 0, \\\"ExpandResult\\\" -> True, \
\\\"FIESTAPath\\\" -> \
\\\"/Users/andrei.belitsky/Documents/fiesta/FIESTA5/\\\", \\\"DataPath\\\" -> \
Automatic, \\\"BucketSize\\\" -> 27, \\\"NoDatabaseLock\\\" -> False, \
\\\"RemoveDatabases\\\" -> True, \\\"SeparateTerms\\\" -> False, \
\\\"BalanceSamplingPoints\\\" -> False, \\\"BalanceMode\\\" -> Automatic, \
\\\"BalancePower\\\" -> Automatic, \\\"ResolutionMode\\\" -> \\\"Taylor\\\", \
\\\"AnalyticIntegration\\\" -> False, \\\"OnlyPrepareRegions\\\" -> True, \
\\\"AsyLP\\\" -> True, \\\"PolesMultiplicity\\\" -> False, \
\\\"ExactIntegrationOrder\\\" -> -Infinity, \\\"ExactIntegrationTimeout\\\" \
-> 10, \\\"GPUIntegration\\\" -> False, \\\"NoAVX\\\" -> False, \\\"Precision\
\\\" -> 6, \\\"ReturnErrorWithBrackets\\\" -> False, \\\"Integrator\\\" -> \\\
\"vegasCuba\\\", \\\"IntegratorOptions\\\" -> Automatic, \\\"CIntegratePath\\\
\" -> Automatic, \\\"MPSmallX\\\" -> Automatic, \\\"MPThreshold\\\" -> \
Automatic, \\\"MPMin\\\" -> Automatic, \\\"MPPrecisionShift\\\" -> Automatic, \
\\\"MathematicaBinary\\\" -> None, \\\"QHullPath\\\" -> \
\\\"/Users/andrei.belitsky/Documents/qhull-2020.2/bin/qhull\\\", \
\\\"DebugParallel\\\" -> False, \\\"DebugMemory\\\" -> False, \
\\\"DebugAllEntries\\\" -> False, \\\"DebugSector\\\" -> 0}\"\>"], "Print",
 CellChangeTimes->{3.874673215769989*^9, 3.874680821703484*^9}],

Cell["\<\
Starting subkernels
Active variables: {x[1], x[2], x[3], x[4], x[5], x[6], x[7], x[8], x[9]}
Regions: {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {1, 2, 0, 1, 1, 2, 2, 2, 1, 0}, {2, \
2, 0, 1, 1, 2, 2, 2, 2, 0}, {1, 1, 0, 1, 0, 1, 1, 1, 1, 0}, {1, 1, 0, 0, 1, \
1, 1, 1, 1, 0}, {0, 0, 0, 1, 0, 1, 0, 1, 0, 0}, {1, 1, 0, 1, 1, 1, 1, 0, 0, \
0}, {1, 0, 0, 0, 1, 1, 0, 0, 0, 0}, {0, 1, 0, 1, 0, 0, 1, 0, 0, 0}, {0, 1, 0, \
1, 0, 1, 1, 1, 0, 0}, {0, 0, 0, 1, 1, 1, 1, 1, 1, 0}, {1, 1, 0, 1, 1, 2, 2, \
1, 1, 0}, {0, 0, 0, 0, 1, 0, 1, 0, 1, 0}, {1, 0, 0, 0, 1, 1, 1, 0, 1, 0}, {0, \
1, 0, 1, 1, 0, 2, 0, 1, 0}, {1, 0, 0, 1, 1, 2, 1, 1, 1, 0}, {1, 1, 0, 1, 1, \
2, 1, 2, 1, 0}, {1, 2, 0, 1, 1, 1, 2, 1, 1, 0}, {2, 1, 0, 1, 1, 2, 1, 1, 1, \
0}, {2, 1, 0, 1, 1, 2, 2, 1, 2, 0}, {1, 1, 0, 1, 1, 1, 2, 1, 2, 0}, {1, 0, 0, \
1, 1, 2, 0, 1, 0, 0}, {1, 1, 0, 1, 1, 2, 1, 1, 0, 0}, {0, 1, 0, 1, 1, 1, 2, \
1, 1, 0}, {1, 1, 0, 1, 1, 1, 2, 0, 1, 0}}
Working in region {0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
External degree: 0
Evaluating at order 0
(E^(3*ep*EulerGamma)*((x[1]*x[2]*x[3] + x[1]*x[2]*x[4] + x[1]*x[2]*x[5] + \
x[1]*x[2]*x[6] + x[1]*x[3]*x[6] + x[2]*x[3]*x[6] + x[1]*x[4]*x[6] + \
x[2]*x[4]*x[6] + x[1]*x[5]*x[6] + x[2]*x[5]*x[6] + x[1]*x[2]*x[7] + \
x[1]*x[3]*x[7] + x[2]*x[3]*x[7] + x[1]*x[4]*x[7] + x[2]*x[4]*x[7] + \
x[1]*x[5]*x[7] + x[2]*x[5]*x[7] + x[1]*x[2]*x[8] + x[1]*x[3]*x[8] + \
x[1]*x[4]*x[8] + x[1]*x[5]*x[8] + x[2]*x[6]*x[8] + x[3]*x[6]*x[8] + \
x[4]*x[6]*x[8] + x[5]*x[6]*x[8] + x[2]*x[7]*x[8] + x[3]*x[7]*x[8] + \
x[4]*x[7]*x[8] + x[5]*x[7]*x[8] + x[1]*x[2]*x[9] + x[2]*x[3]*x[9] + \
x[2]*x[4]*x[9] + x[2]*x[5]*x[9] + x[1]*x[6]*x[9] + x[3]*x[6]*x[9] + \
x[4]*x[6]*x[9] + x[5]*x[6]*x[9] + x[1]*x[7]*x[9] + x[3]*x[7]*x[9] + \
x[4]*x[7]*x[9] + x[5]*x[7]*x[9] + x[1]*x[8]*x[9] + x[2]*x[8]*x[9] + \
x[3]*x[8]*x[9] + x[4]*x[8]*x[9] + x[5]*x[8]*x[9] + x[6]*x[8]*x[9] + \
x[7]*x[8]*x[9])^(4*ep)*(2*Gamma[2 + 3*ep]*x[1]*x[4]*x[5] + 3*ep*Gamma[2 + \
3*ep]*x[1]*x[4]*x[5] + 2*Gamma[2 + 3*ep]*x[2]*x[4]*x[5] + 3*ep*Gamma[2 + \
3*ep]*x[2]*x[4]*x[5] + 2*Gamma[2 + 3*ep]*x[1]*x[5]*x[6] + 3*ep*Gamma[2 + \
3*ep]*x[1]*x[5]*x[6] + 2*Gamma[2 + 3*ep]*x[2]*x[5]*x[6] + 3*ep*Gamma[2 + \
3*ep]*x[2]*x[5]*x[6] + 2*Gamma[2 + 3*ep]*x[1]*x[4]*x[7] + 3*ep*Gamma[2 + \
3*ep]*x[1]*x[4]*x[7] + 2*Gamma[2 + 3*ep]*x[2]*x[4]*x[7] + 3*ep*Gamma[2 + \
3*ep]*x[2]*x[4]*x[7] + 2*Gamma[2 + 3*ep]*x[1]*x[6]*x[7] + 3*ep*Gamma[2 + \
3*ep]*x[1]*x[6]*x[7] + 2*Gamma[2 + 3*ep]*x[2]*x[6]*x[7] + 3*ep*Gamma[2 + \
3*ep]*x[2]*x[6]*x[7] + 2*Gamma[2 + 3*ep]*x[1]*x[5]*x[8] + 3*ep*Gamma[2 + \
3*ep]*x[1]*x[5]*x[8] + 2*Gamma[2 + 3*ep]*x[2]*x[5]*x[8] + 3*ep*Gamma[2 + \
3*ep]*x[2]*x[5]*x[8] + 2*Gamma[2 + 3*ep]*x[4]*x[5]*x[8] + 3*ep*Gamma[2 + \
3*ep]*x[4]*x[5]*x[8] + 2*Gamma[2 + 3*ep]*x[5]*x[6]*x[8] + 3*ep*Gamma[2 + \
3*ep]*x[5]*x[6]*x[8] + 2*Gamma[2 + 3*ep]*x[1]*x[7]*x[8] + 3*ep*Gamma[2 + \
3*ep]*x[1]*x[7]*x[8] + 2*Gamma[2 + 3*ep]*x[2]*x[7]*x[8] + 3*ep*Gamma[2 + \
3*ep]*x[2]*x[7]*x[8] + 2*Gamma[2 + 3*ep]*x[4]*x[7]*x[8] + 3*ep*Gamma[2 + \
3*ep]*x[4]*x[7]*x[8] + 2*Gamma[2 + 3*ep]*x[6]*x[7]*x[8] + 3*ep*Gamma[2 + \
3*ep]*x[6]*x[7]*x[8] + 2*Gamma[2 + 3*ep]*x[1]*x[4]*x[9] + 3*ep*Gamma[2 + \
3*ep]*x[1]*x[4]*x[9] + 2*Gamma[2 + 3*ep]*x[2]*x[4]*x[9] + 3*ep*Gamma[2 + \
3*ep]*x[2]*x[4]*x[9] + 2*Gamma[2 + 3*ep]*x[4]*x[5]*x[9] + 3*ep*Gamma[2 + \
3*ep]*x[4]*x[5]*x[9] + 2*Gamma[2 + 3*ep]*x[1]*x[6]*x[9] + 3*ep*Gamma[2 + \
3*ep]*x[1]*x[6]*x[9] + 2*Gamma[2 + 3*ep]*x[2]*x[6]*x[9] + 3*ep*Gamma[2 + \
3*ep]*x[2]*x[6]*x[9] + 2*Gamma[2 + 3*ep]*x[5]*x[6]*x[9] + 3*ep*Gamma[2 + \
3*ep]*x[5]*x[6]*x[9] + 2*Gamma[2 + 3*ep]*x[4]*x[7]*x[9] + 3*ep*Gamma[2 + \
3*ep]*x[4]*x[7]*x[9] + 2*Gamma[2 + 3*ep]*x[6]*x[7]*x[9] + 3*ep*Gamma[2 + \
3*ep]*x[6]*x[7]*x[9] + 2*Gamma[2 + 3*ep]*x[1]*x[8]*x[9] + 3*ep*Gamma[2 + \
3*ep]*x[1]*x[8]*x[9] + 2*Gamma[2 + 3*ep]*x[2]*x[8]*x[9] + 3*ep*Gamma[2 + \
3*ep]*x[2]*x[8]*x[9] - 2*Gamma[2 + 3*ep]*x[3]*x[8]*x[9] - 3*ep*Gamma[2 + \
3*ep]*x[3]*x[8]*x[9] + 2*Gamma[2 + 3*ep]*x[4]*x[8]*x[9] + 3*ep*Gamma[2 + \
3*ep]*x[4]*x[8]*x[9] + 2*Gamma[2 + 3*ep]*x[5]*x[8]*x[9] + 3*ep*Gamma[2 + \
3*ep]*x[5]*x[8]*x[9] + 2*Gamma[2 + 3*ep]*x[6]*x[8]*x[9] + 3*ep*Gamma[2 + \
3*ep]*x[6]*x[8]*x[9] + 2*Gamma[2 + 3*ep]*x[7]*x[8]*x[9] + 3*ep*Gamma[2 + \
3*ep]*x[7]*x[8]*x[9])*(x[1]*x[2]*x[4]*x[5] + x[1]*x[2]*x[5]*x[6] + \
x[1]*x[4]*x[5]*x[6] + x[2]*x[4]*x[5]*x[6] + x[1]*x[2]*x[4]*x[7] + \
x[1]*x[4]*x[5]*x[7] + x[2]*x[4]*x[5]*x[7] + x[1]*x[2]*x[6]*x[7] + \
x[1]*x[3]*x[6]*x[7] + x[2]*x[3]*x[6]*x[7] + x[1]*x[4]*x[6]*x[7] + \
x[2]*x[4]*x[6]*x[7] + x[1]*x[5]*x[6]*x[7] + x[2]*x[5]*x[6]*x[7] + \
x[1]*x[2]*x[5]*x[8] + x[1]*x[4]*x[5]*x[8] + x[2]*x[5]*x[6]*x[8] + \
x[4]*x[5]*x[6]*x[8] + x[1]*x[2]*x[7]*x[8] + x[1]*x[3]*x[7]*x[8] + \
x[1]*x[4]*x[7]*x[8] + x[1]*x[5]*x[7]*x[8] + x[2]*x[5]*x[7]*x[8] + \
x[4]*x[5]*x[7]*x[8] + x[2]*x[6]*x[7]*x[8] + x[3]*x[6]*x[7]*x[8] + \
x[4]*x[6]*x[7]*x[8] + x[5]*x[6]*x[7]*x[8] + x[1]*x[2]*x[4]*x[9] + \
x[2]*x[4]*x[5]*x[9] + x[1]*x[2]*x[6]*x[9] + x[2]*x[3]*x[6]*x[9] + \
x[1]*x[4]*x[6]*x[9] + x[2]*x[4]*x[6]*x[9] + x[2]*x[5]*x[6]*x[9] + \
x[4]*x[5]*x[6]*x[9] + x[1]*x[4]*x[7]*x[9] + x[4]*x[5]*x[7]*x[9] + \
x[1]*x[6]*x[7]*x[9] + x[3]*x[6]*x[7]*x[9] + x[4]*x[6]*x[7]*x[9] + \
x[5]*x[6]*x[7]*x[9] + x[1]*x[2]*x[8]*x[9] + x[1]*x[4]*x[8]*x[9] + \
x[2]*x[5]*x[8]*x[9] + x[4]*x[5]*x[8]*x[9] + x[2]*x[6]*x[8]*x[9] + \
x[4]*x[6]*x[8]*x[9] + x[1]*x[7]*x[8]*x[9] + x[5]*x[7]*x[8]*x[9] + \
x[6]*x[7]*x[8]*x[9])^(-3 - 3*ep) + (-4*ep*Gamma[2 + 3*ep]*x[1]*x[3] - \
4*ep*Gamma[2 + 3*ep]*x[2]*x[3] - 4*ep*Gamma[2 + 3*ep]*x[1]*x[4] - \
4*ep*Gamma[2 + 3*ep]*x[2]*x[4] - 4*ep*Gamma[2 + 3*ep]*x[1]*x[5] - \
4*ep*Gamma[2 + 3*ep]*x[2]*x[5] - 4*ep*Gamma[2 + 3*ep]*x[1]*x[6] - \
4*ep*Gamma[2 + 3*ep]*x[2]*x[6] - 4*ep*Gamma[2 + 3*ep]*x[1]*x[7] - \
4*ep*Gamma[2 + 3*ep]*x[2]*x[7] - 4*ep*Gamma[2 + 3*ep]*x[1]*x[8] - \
4*ep*Gamma[2 + 3*ep]*x[2]*x[8] - 4*ep*Gamma[2 + 3*ep]*x[3]*x[8] - \
4*ep*Gamma[2 + 3*ep]*x[4]*x[8] - 4*ep*Gamma[2 + 3*ep]*x[5]*x[8] - \
4*ep*Gamma[2 + 3*ep]*x[6]*x[8] - 4*ep*Gamma[2 + 3*ep]*x[7]*x[8] - \
4*ep*Gamma[2 + 3*ep]*x[1]*x[9] - 4*ep*Gamma[2 + 3*ep]*x[2]*x[9] - \
4*ep*Gamma[2 + 3*ep]*x[3]*x[9] - 4*ep*Gamma[2 + 3*ep]*x[4]*x[9] - \
4*ep*Gamma[2 + 3*ep]*x[5]*x[9] - 4*ep*Gamma[2 + 3*ep]*x[6]*x[9] - \
4*ep*Gamma[2 + 3*ep]*x[7]*x[9] - 16*ep*Gamma[2 + \
3*ep]*x[8]*x[9])*(x[1]*x[2]*x[3] + x[1]*x[2]*x[4] + x[1]*x[2]*x[5] + \
x[1]*x[2]*x[6] + x[1]*x[3]*x[6] + x[2]*x[3]*x[6] + x[1]*x[4]*x[6] + \
x[2]*x[4]*x[6] + x[1]*x[5]*x[6] + x[2]*x[5]*x[6] + x[1]*x[2]*x[7] + \
x[1]*x[3]*x[7] + x[2]*x[3]*x[7] + x[1]*x[4]*x[7] + x[2]*x[4]*x[7] + \
x[1]*x[5]*x[7] + x[2]*x[5]*x[7] + x[1]*x[2]*x[8] + x[1]*x[3]*x[8] + \
x[1]*x[4]*x[8] + x[1]*x[5]*x[8] + x[2]*x[6]*x[8] + x[3]*x[6]*x[8] + \
x[4]*x[6]*x[8] + x[5]*x[6]*x[8] + x[2]*x[7]*x[8] + x[3]*x[7]*x[8] + \
x[4]*x[7]*x[8] + x[5]*x[7]*x[8] + x[1]*x[2]*x[9] + x[2]*x[3]*x[9] + \
x[2]*x[4]*x[9] + x[2]*x[5]*x[9] + x[1]*x[6]*x[9] + x[3]*x[6]*x[9] + \
x[4]*x[6]*x[9] + x[5]*x[6]*x[9] + x[1]*x[7]*x[9] + x[3]*x[7]*x[9] + \
x[4]*x[7]*x[9] + x[5]*x[7]*x[9] + x[1]*x[8]*x[9] + x[2]*x[8]*x[9] + \
x[3]*x[8]*x[9] + x[4]*x[8]*x[9] + x[5]*x[8]*x[9] + x[6]*x[8]*x[9] + \
x[7]*x[8]*x[9])^(-1 + 4*ep)*(x[1]*x[2]*x[4]*x[5] + x[1]*x[2]*x[5]*x[6] + \
x[1]*x[4]*x[5]*x[6] + x[2]*x[4]*x[5]*x[6] + x[1]*x[2]*x[4]*x[7] + \
x[1]*x[4]*x[5]*x[7] + x[2]*x[4]*x[5]*x[7] + x[1]*x[2]*x[6]*x[7] + \
x[1]*x[3]*x[6]*x[7] + x[2]*x[3]*x[6]*x[7] + x[1]*x[4]*x[6]*x[7] + \
x[2]*x[4]*x[6]*x[7] + x[1]*x[5]*x[6]*x[7] + x[2]*x[5]*x[6]*x[7] + \
x[1]*x[2]*x[5]*x[8] + x[1]*x[4]*x[5]*x[8] + x[2]*x[5]*x[6]*x[8] + \
x[4]*x[5]*x[6]*x[8] + x[1]*x[2]*x[7]*x[8] + x[1]*x[3]*x[7]*x[8] + \
x[1]*x[4]*x[7]*x[8] + x[1]*x[5]*x[7]*x[8] + x[2]*x[5]*x[7]*x[8] + \
x[4]*x[5]*x[7]*x[8] + x[2]*x[6]*x[7]*x[8] + x[3]*x[6]*x[7]*x[8] + \
x[4]*x[6]*x[7]*x[8] + x[5]*x[6]*x[7]*x[8] + x[1]*x[2]*x[4]*x[9] + \
x[2]*x[4]*x[5]*x[9] + x[1]*x[2]*x[6]*x[9] + x[2]*x[3]*x[6]*x[9] + \
x[1]*x[4]*x[6]*x[9] + x[2]*x[4]*x[6]*x[9] + x[2]*x[5]*x[6]*x[9] + \
x[4]*x[5]*x[6]*x[9] + x[1]*x[4]*x[7]*x[9] + x[4]*x[5]*x[7]*x[9] + \
x[1]*x[6]*x[7]*x[9] + x[3]*x[6]*x[7]*x[9] + x[4]*x[6]*x[7]*x[9] + \
x[5]*x[6]*x[7]*x[9] + x[1]*x[2]*x[8]*x[9] + x[1]*x[4]*x[8]*x[9] + \
x[2]*x[5]*x[8]*x[9] + x[4]*x[5]*x[8]*x[9] + x[2]*x[6]*x[8]*x[9] + \
x[4]*x[6]*x[8]*x[9] + x[1]*x[7]*x[8]*x[9] + x[5]*x[7]*x[8]*x[9] + \
x[6]*x[7]*x[8]*x[9])^(-2 - 3*ep)))/x[10]
Integration has to be performed up to order 0
Working in region {1, 2, 0, 1, 1, 2, 2, 2, 1, 0}
External degree: -3*ep
Evaluating at order 0
(E^(3*ep*EulerGamma)*((x[1]*x[2]*x[3] + x[1]*x[3]*x[6] + x[1]*x[3]*x[7] + \
x[1]*x[3]*x[8] + x[2]*x[3]*x[9] + x[3]*x[6]*x[9] + x[3]*x[7]*x[9] + \
x[3]*x[8]*x[9])^(4*ep)*(2*Gamma[2 + 3*ep]*x[1]*x[3]*x[4] + 3*ep*Gamma[2 + \
3*ep]*x[1]*x[3]*x[4] + 2*Gamma[2 + 3*ep]*x[1]*x[3]*x[5] + 3*ep*Gamma[2 + \
3*ep]*x[1]*x[3]*x[5] + 2*Gamma[2 + 3*ep]*x[1]*x[4]*x[5] + 3*ep*Gamma[2 + \
3*ep]*x[1]*x[4]*x[5] + 2*Gamma[2 + 3*ep]*x[1]*x[3]*x[9] + 3*ep*Gamma[2 + \
3*ep]*x[1]*x[3]*x[9] + 2*Gamma[2 + 3*ep]*x[1]*x[4]*x[9] + 3*ep*Gamma[2 + \
3*ep]*x[1]*x[4]*x[9] + 2*Gamma[2 + 3*ep]*x[3]*x[4]*x[9] + 3*ep*Gamma[2 + \
3*ep]*x[3]*x[4]*x[9] + 2*Gamma[2 + 3*ep]*x[3]*x[5]*x[9] + 3*ep*Gamma[2 + \
3*ep]*x[3]*x[5]*x[9] + 2*Gamma[2 + 3*ep]*x[4]*x[5]*x[9] + 3*ep*Gamma[2 + \
3*ep]*x[4]*x[5]*x[9] - 2*Gamma[2 + 3*ep]*x[3]*x[8]*x[9] - 3*ep*Gamma[2 + \
3*ep]*x[3]*x[8]*x[9])*(x[1]*x[2]*x[3]*x[4] + x[1]*x[2]*x[3]*x[5] + \
x[1]*x[2]*x[4]*x[5] + x[1]*x[3]*x[4]*x[6] + x[1]*x[3]*x[5]*x[6] + \
x[1]*x[4]*x[5]*x[6] + x[1]*x[3]*x[4]*x[7] + x[1]*x[3]*x[5]*x[7] + \
x[1]*x[4]*x[5]*x[7] + x[1]*x[3]*x[6]*x[7] + x[1]*x[3]*x[4]*x[8] + \
x[1]*x[3]*x[5]*x[8] + x[1]*x[4]*x[5]*x[8] + x[1]*x[3]*x[7]*x[8] + \
x[1]*x[2]*x[3]*x[9] + x[1]*x[2]*x[4]*x[9] + x[2]*x[3]*x[4]*x[9] + \
x[2]*x[3]*x[5]*x[9] + x[2]*x[4]*x[5]*x[9] + x[1]*x[3]*x[6]*x[9] + \
x[2]*x[3]*x[6]*x[9] + x[1]*x[4]*x[6]*x[9] + x[3]*x[4]*x[6]*x[9] + \
x[3]*x[5]*x[6]*x[9] + x[4]*x[5]*x[6]*x[9] + x[1]*x[3]*x[7]*x[9] + \
x[1]*x[4]*x[7]*x[9] + x[3]*x[4]*x[7]*x[9] + x[3]*x[5]*x[7]*x[9] + \
x[4]*x[5]*x[7]*x[9] + x[3]*x[6]*x[7]*x[9] + x[1]*x[3]*x[8]*x[9] + \
x[1]*x[4]*x[8]*x[9] + x[3]*x[4]*x[8]*x[9] + x[3]*x[5]*x[8]*x[9] + \
x[4]*x[5]*x[8]*x[9])^(-3 - 3*ep) + (-4*ep*Gamma[2 + 3*ep]*x[1]*x[3] - \
4*ep*Gamma[2 + 3*ep]*x[3]*x[9])*(x[1]*x[2]*x[3] + x[1]*x[3]*x[6] + \
x[1]*x[3]*x[7] + x[1]*x[3]*x[8] + x[2]*x[3]*x[9] + x[3]*x[6]*x[9] + \
x[3]*x[7]*x[9] + x[3]*x[8]*x[9])^(-1 + 4*ep)*(x[1]*x[2]*x[3]*x[4] + \
x[1]*x[2]*x[3]*x[5] + x[1]*x[2]*x[4]*x[5] + x[1]*x[3]*x[4]*x[6] + \
x[1]*x[3]*x[5]*x[6] + x[1]*x[4]*x[5]*x[6] + x[1]*x[3]*x[4]*x[7] + \
x[1]*x[3]*x[5]*x[7] + x[1]*x[4]*x[5]*x[7] + x[1]*x[3]*x[6]*x[7] + \
x[1]*x[3]*x[4]*x[8] + x[1]*x[3]*x[5]*x[8] + x[1]*x[4]*x[5]*x[8] + \
x[1]*x[3]*x[7]*x[8] + x[1]*x[2]*x[3]*x[9] + x[1]*x[2]*x[4]*x[9] + \
x[2]*x[3]*x[4]*x[9] + x[2]*x[3]*x[5]*x[9] + x[2]*x[4]*x[5]*x[9] + \
x[1]*x[3]*x[6]*x[9] + x[2]*x[3]*x[6]*x[9] + x[1]*x[4]*x[6]*x[9] + \
x[3]*x[4]*x[6]*x[9] + x[3]*x[5]*x[6]*x[9] + x[4]*x[5]*x[6]*x[9] + \
x[1]*x[3]*x[7]*x[9] + x[1]*x[4]*x[7]*x[9] + x[3]*x[4]*x[7]*x[9] + \
x[3]*x[5]*x[7]*x[9] + x[4]*x[5]*x[7]*x[9] + x[3]*x[6]*x[7]*x[9] + \
x[1]*x[3]*x[8]*x[9] + x[1]*x[4]*x[8]*x[9] + x[3]*x[4]*x[8]*x[9] + \
x[3]*x[5]*x[8]*x[9] + x[4]*x[5]*x[8]*x[9])^(-2 - 3*ep)))/(y^(3*ep)*x[10])
Integration has to be performed up to order 0
Working in region {2, 2, 0, 1, 1, 2, 2, 2, 2, 0}
External degree: -2*ep
Evaluating at order 0
(E^(3*ep*EulerGamma)*((x[1]*x[2]*x[3] + x[1]*x[3]*x[6] + x[2]*x[3]*x[6] + \
x[1]*x[3]*x[7] + x[2]*x[3]*x[7] + x[1]*x[3]*x[8] + x[3]*x[6]*x[8] + \
x[3]*x[7]*x[8] + x[2]*x[3]*x[9] + x[3]*x[6]*x[9] + x[3]*x[7]*x[9] + \
x[3]*x[8]*x[9])^(4*ep)*(2*Gamma[2 + 3*ep]*x[1]*x[3]*x[4] + 3*ep*Gamma[2 + \
3*ep]*x[1]*x[3]*x[4] + 2*Gamma[2 + 3*ep]*x[2]*x[3]*x[4] + 3*ep*Gamma[2 + \
3*ep]*x[2]*x[3]*x[4] + 2*Gamma[2 + 3*ep]*x[1]*x[3]*x[5] + 3*ep*Gamma[2 + \
3*ep]*x[1]*x[3]*x[5] + 2*Gamma[2 + 3*ep]*x[2]*x[3]*x[5] + 3*ep*Gamma[2 + \
3*ep]*x[2]*x[3]*x[5] + 2*Gamma[2 + 3*ep]*x[1]*x[4]*x[5] + 3*ep*Gamma[2 + \
3*ep]*x[1]*x[4]*x[5] + 2*Gamma[2 + 3*ep]*x[2]*x[4]*x[5] + 3*ep*Gamma[2 + \
3*ep]*x[2]*x[4]*x[5] + 2*Gamma[2 + 3*ep]*x[3]*x[4]*x[8] + 3*ep*Gamma[2 + \
3*ep]*x[3]*x[4]*x[8] + 2*Gamma[2 + 3*ep]*x[3]*x[5]*x[8] + 3*ep*Gamma[2 + \
3*ep]*x[3]*x[5]*x[8] + 2*Gamma[2 + 3*ep]*x[4]*x[5]*x[8] + 3*ep*Gamma[2 + \
3*ep]*x[4]*x[5]*x[8] + 2*Gamma[2 + 3*ep]*x[3]*x[4]*x[9] + 3*ep*Gamma[2 + \
3*ep]*x[3]*x[4]*x[9] + 2*Gamma[2 + 3*ep]*x[3]*x[5]*x[9] + 3*ep*Gamma[2 + \
3*ep]*x[3]*x[5]*x[9] + 2*Gamma[2 + 3*ep]*x[4]*x[5]*x[9] + 3*ep*Gamma[2 + \
3*ep]*x[4]*x[5]*x[9] - 2*Gamma[2 + 3*ep]*x[3]*x[8]*x[9] - 3*ep*Gamma[2 + \
3*ep]*x[3]*x[8]*x[9])*(x[1]*x[2]*x[3]*x[4] + x[1]*x[2]*x[3]*x[5] + \
x[1]*x[2]*x[4]*x[5] + x[1]*x[3]*x[4]*x[6] + x[2]*x[3]*x[4]*x[6] + \
x[1]*x[3]*x[5]*x[6] + x[2]*x[3]*x[5]*x[6] + x[1]*x[4]*x[5]*x[6] + \
x[2]*x[4]*x[5]*x[6] + x[1]*x[3]*x[4]*x[7] + x[2]*x[3]*x[4]*x[7] + \
x[1]*x[3]*x[5]*x[7] + x[2]*x[3]*x[5]*x[7] + x[1]*x[4]*x[5]*x[7] + \
x[2]*x[4]*x[5]*x[7] + x[1]*x[3]*x[6]*x[7] + x[2]*x[3]*x[6]*x[7] + \
x[1]*x[3]*x[4]*x[8] + x[1]*x[3]*x[5]*x[8] + x[1]*x[4]*x[5]*x[8] + \
x[3]*x[4]*x[6]*x[8] + x[3]*x[5]*x[6]*x[8] + x[4]*x[5]*x[6]*x[8] + \
x[1]*x[3]*x[7]*x[8] + x[3]*x[4]*x[7]*x[8] + x[3]*x[5]*x[7]*x[8] + \
x[4]*x[5]*x[7]*x[8] + x[3]*x[6]*x[7]*x[8] + x[2]*x[3]*x[4]*x[9] + \
x[2]*x[3]*x[5]*x[9] + x[2]*x[4]*x[5]*x[9] + x[2]*x[3]*x[6]*x[9] + \
x[3]*x[4]*x[6]*x[9] + x[3]*x[5]*x[6]*x[9] + x[4]*x[5]*x[6]*x[9] + \
x[3]*x[4]*x[7]*x[9] + x[3]*x[5]*x[7]*x[9] + x[4]*x[5]*x[7]*x[9] + \
x[3]*x[6]*x[7]*x[9] + x[3]*x[4]*x[8]*x[9] + x[3]*x[5]*x[8]*x[9] + \
x[4]*x[5]*x[8]*x[9])^(-3 - 3*ep) + (-4*ep*Gamma[2 + 3*ep]*x[1]*x[3] - \
4*ep*Gamma[2 + 3*ep]*x[2]*x[3] - 4*ep*Gamma[2 + 3*ep]*x[3]*x[8] - \
4*ep*Gamma[2 + 3*ep]*x[3]*x[9])*(x[1]*x[2]*x[3] + x[1]*x[3]*x[6] + \
x[2]*x[3]*x[6] + x[1]*x[3]*x[7] + x[2]*x[3]*x[7] + x[1]*x[3]*x[8] + \
x[3]*x[6]*x[8] + x[3]*x[7]*x[8] + x[2]*x[3]*x[9] + x[3]*x[6]*x[9] + \
x[3]*x[7]*x[9] + x[3]*x[8]*x[9])^(-1 + 4*ep)*(x[1]*x[2]*x[3]*x[4] + \
x[1]*x[2]*x[3]*x[5] + x[1]*x[2]*x[4]*x[5] + x[1]*x[3]*x[4]*x[6] + \
x[2]*x[3]*x[4]*x[6] + x[1]*x[3]*x[5]*x[6] + x[2]*x[3]*x[5]*x[6] + \
x[1]*x[4]*x[5]*x[6] + x[2]*x[4]*x[5]*x[6] + x[1]*x[3]*x[4]*x[7] + \
x[2]*x[3]*x[4]*x[7] + x[1]*x[3]*x[5]*x[7] + x[2]*x[3]*x[5]*x[7] + \
x[1]*x[4]*x[5]*x[7] + x[2]*x[4]*x[5]*x[7] + x[1]*x[3]*x[6]*x[7] + \
x[2]*x[3]*x[6]*x[7] + x[1]*x[3]*x[4]*x[8] + x[1]*x[3]*x[5]*x[8] + \
x[1]*x[4]*x[5]*x[8] + x[3]*x[4]*x[6]*x[8] + x[3]*x[5]*x[6]*x[8] + \
x[4]*x[5]*x[6]*x[8] + x[1]*x[3]*x[7]*x[8] + x[3]*x[4]*x[7]*x[8] + \
x[3]*x[5]*x[7]*x[8] + x[4]*x[5]*x[7]*x[8] + x[3]*x[6]*x[7]*x[8] + \
x[2]*x[3]*x[4]*x[9] + x[2]*x[3]*x[5]*x[9] + x[2]*x[4]*x[5]*x[9] + \
x[2]*x[3]*x[6]*x[9] + x[3]*x[4]*x[6]*x[9] + x[3]*x[5]*x[6]*x[9] + \
x[4]*x[5]*x[6]*x[9] + x[3]*x[4]*x[7]*x[9] + x[3]*x[5]*x[7]*x[9] + \
x[4]*x[5]*x[7]*x[9] + x[3]*x[6]*x[7]*x[9] + x[3]*x[4]*x[8]*x[9] + \
x[3]*x[5]*x[8]*x[9] + x[4]*x[5]*x[8]*x[9])^(-2 - 3*ep)))/(y^(2*ep)*x[10])
Integration has to be performed up to order 0
Working in region {1, 1, 0, 1, 0, 1, 1, 1, 1, 0}
External degree: -ep
Evaluating at order 0
(E^(3*ep*EulerGamma)*((x[1]*x[2]*x[3] + x[1]*x[2]*x[5] + x[1]*x[3]*x[6] + \
x[2]*x[3]*x[6] + x[1]*x[5]*x[6] + x[2]*x[5]*x[6] + x[1]*x[3]*x[7] + \
x[2]*x[3]*x[7] + x[1]*x[5]*x[7] + x[2]*x[5]*x[7] + x[1]*x[3]*x[8] + \
x[1]*x[5]*x[8] + x[3]*x[6]*x[8] + x[5]*x[6]*x[8] + x[3]*x[7]*x[8] + \
x[5]*x[7]*x[8] + x[2]*x[3]*x[9] + x[2]*x[5]*x[9] + x[3]*x[6]*x[9] + \
x[5]*x[6]*x[9] + x[3]*x[7]*x[9] + x[5]*x[7]*x[9] + x[3]*x[8]*x[9] + \
x[5]*x[8]*x[9])^(4*ep)*(2*Gamma[2 + 3*ep]*x[1]*x[3]*x[5] + 3*ep*Gamma[2 + \
3*ep]*x[1]*x[3]*x[5] + 2*Gamma[2 + 3*ep]*x[2]*x[3]*x[5] + 3*ep*Gamma[2 + \
3*ep]*x[2]*x[3]*x[5] + 2*Gamma[2 + 3*ep]*x[1]*x[4]*x[5] + 3*ep*Gamma[2 + \
3*ep]*x[1]*x[4]*x[5] + 2*Gamma[2 + 3*ep]*x[2]*x[4]*x[5] + 3*ep*Gamma[2 + \
3*ep]*x[2]*x[4]*x[5] + 2*Gamma[2 + 3*ep]*x[1]*x[5]*x[6] + 3*ep*Gamma[2 + \
3*ep]*x[1]*x[5]*x[6] + 2*Gamma[2 + 3*ep]*x[2]*x[5]*x[6] + 3*ep*Gamma[2 + \
3*ep]*x[2]*x[5]*x[6] + 2*Gamma[2 + 3*ep]*x[1]*x[5]*x[8] + 3*ep*Gamma[2 + \
3*ep]*x[1]*x[5]*x[8] + 2*Gamma[2 + 3*ep]*x[2]*x[5]*x[8] + 3*ep*Gamma[2 + \
3*ep]*x[2]*x[5]*x[8] + 2*Gamma[2 + 3*ep]*x[3]*x[5]*x[8] + 3*ep*Gamma[2 + \
3*ep]*x[3]*x[5]*x[8] + 2*Gamma[2 + 3*ep]*x[4]*x[5]*x[8] + 3*ep*Gamma[2 + \
3*ep]*x[4]*x[5]*x[8] + 2*Gamma[2 + 3*ep]*x[5]*x[6]*x[8] + 3*ep*Gamma[2 + \
3*ep]*x[5]*x[6]*x[8] + 2*Gamma[2 + 3*ep]*x[3]*x[5]*x[9] + 3*ep*Gamma[2 + \
3*ep]*x[3]*x[5]*x[9] + 2*Gamma[2 + 3*ep]*x[4]*x[5]*x[9] + 3*ep*Gamma[2 + \
3*ep]*x[4]*x[5]*x[9] + 2*Gamma[2 + 3*ep]*x[5]*x[6]*x[9] + 3*ep*Gamma[2 + \
3*ep]*x[5]*x[6]*x[9] - 2*Gamma[2 + 3*ep]*x[3]*x[8]*x[9] - 3*ep*Gamma[2 + \
3*ep]*x[3]*x[8]*x[9] + 2*Gamma[2 + 3*ep]*x[5]*x[8]*x[9] + 3*ep*Gamma[2 + \
3*ep]*x[5]*x[8]*x[9])*(x[1]*x[2]*x[3]*x[5] + x[1]*x[2]*x[4]*x[5] + \
x[1]*x[2]*x[5]*x[6] + x[1]*x[3]*x[5]*x[6] + x[2]*x[3]*x[5]*x[6] + \
x[1]*x[4]*x[5]*x[6] + x[2]*x[4]*x[5]*x[6] + x[1]*x[3]*x[5]*x[7] + \
x[2]*x[3]*x[5]*x[7] + x[1]*x[4]*x[5]*x[7] + x[2]*x[4]*x[5]*x[7] + \
x[1]*x[3]*x[6]*x[7] + x[2]*x[3]*x[6]*x[7] + x[1]*x[5]*x[6]*x[7] + \
x[2]*x[5]*x[6]*x[7] + x[1]*x[2]*x[5]*x[8] + x[1]*x[3]*x[5]*x[8] + \
x[1]*x[4]*x[5]*x[8] + x[2]*x[5]*x[6]*x[8] + x[3]*x[5]*x[6]*x[8] + \
x[4]*x[5]*x[6]*x[8] + x[1]*x[3]*x[7]*x[8] + x[1]*x[5]*x[7]*x[8] + \
x[2]*x[5]*x[7]*x[8] + x[3]*x[5]*x[7]*x[8] + x[4]*x[5]*x[7]*x[8] + \
x[3]*x[6]*x[7]*x[8] + x[5]*x[6]*x[7]*x[8] + x[2]*x[3]*x[5]*x[9] + \
x[2]*x[4]*x[5]*x[9] + x[2]*x[3]*x[6]*x[9] + x[2]*x[5]*x[6]*x[9] + \
x[3]*x[5]*x[6]*x[9] + x[4]*x[5]*x[6]*x[9] + x[3]*x[5]*x[7]*x[9] + \
x[4]*x[5]*x[7]*x[9] + x[3]*x[6]*x[7]*x[9] + x[5]*x[6]*x[7]*x[9] + \
x[2]*x[5]*x[8]*x[9] + x[3]*x[5]*x[8]*x[9] + x[4]*x[5]*x[8]*x[9] + \
x[5]*x[7]*x[8]*x[9])^(-3 - 3*ep) + (-4*ep*Gamma[2 + 3*ep]*x[1]*x[3] - \
4*ep*Gamma[2 + 3*ep]*x[2]*x[3] - 4*ep*Gamma[2 + 3*ep]*x[1]*x[5] - \
4*ep*Gamma[2 + 3*ep]*x[2]*x[5] - 4*ep*Gamma[2 + 3*ep]*x[3]*x[8] - \
4*ep*Gamma[2 + 3*ep]*x[5]*x[8] - 4*ep*Gamma[2 + 3*ep]*x[3]*x[9] - \
4*ep*Gamma[2 + 3*ep]*x[5]*x[9])*(x[1]*x[2]*x[3] + x[1]*x[2]*x[5] + \
x[1]*x[3]*x[6] + x[2]*x[3]*x[6] + x[1]*x[5]*x[6] + x[2]*x[5]*x[6] + \
x[1]*x[3]*x[7] + x[2]*x[3]*x[7] + x[1]*x[5]*x[7] + x[2]*x[5]*x[7] + \
x[1]*x[3]*x[8] + x[1]*x[5]*x[8] + x[3]*x[6]*x[8] + x[5]*x[6]*x[8] + \
x[3]*x[7]*x[8] + x[5]*x[7]*x[8] + x[2]*x[3]*x[9] + x[2]*x[5]*x[9] + \
x[3]*x[6]*x[9] + x[5]*x[6]*x[9] + x[3]*x[7]*x[9] + x[5]*x[7]*x[9] + \
x[3]*x[8]*x[9] + x[5]*x[8]*x[9])^(-1 + 4*ep)*(x[1]*x[2]*x[3]*x[5] + \
x[1]*x[2]*x[4]*x[5] + x[1]*x[2]*x[5]*x[6] + x[1]*x[3]*x[5]*x[6] + \
x[2]*x[3]*x[5]*x[6] + x[1]*x[4]*x[5]*x[6] + x[2]*x[4]*x[5]*x[6] + \
x[1]*x[3]*x[5]*x[7] + x[2]*x[3]*x[5]*x[7] + x[1]*x[4]*x[5]*x[7] + \
x[2]*x[4]*x[5]*x[7] + x[1]*x[3]*x[6]*x[7] + x[2]*x[3]*x[6]*x[7] + \
x[1]*x[5]*x[6]*x[7] + x[2]*x[5]*x[6]*x[7] + x[1]*x[2]*x[5]*x[8] + \
x[1]*x[3]*x[5]*x[8] + x[1]*x[4]*x[5]*x[8] + x[2]*x[5]*x[6]*x[8] + \
x[3]*x[5]*x[6]*x[8] + x[4]*x[5]*x[6]*x[8] + x[1]*x[3]*x[7]*x[8] + \
x[1]*x[5]*x[7]*x[8] + x[2]*x[5]*x[7]*x[8] + x[3]*x[5]*x[7]*x[8] + \
x[4]*x[5]*x[7]*x[8] + x[3]*x[6]*x[7]*x[8] + x[5]*x[6]*x[7]*x[8] + \
x[2]*x[3]*x[5]*x[9] + x[2]*x[4]*x[5]*x[9] + x[2]*x[3]*x[6]*x[9] + \
x[2]*x[5]*x[6]*x[9] + x[3]*x[5]*x[6]*x[9] + x[4]*x[5]*x[6]*x[9] + \
x[3]*x[5]*x[7]*x[9] + x[4]*x[5]*x[7]*x[9] + x[3]*x[6]*x[7]*x[9] + \
x[5]*x[6]*x[7]*x[9] + x[2]*x[5]*x[8]*x[9] + x[3]*x[5]*x[8]*x[9] + \
x[4]*x[5]*x[8]*x[9] + x[5]*x[7]*x[8]*x[9])^(-2 - 3*ep)))/(y^ep*x[10])
Integration has to be performed up to order 0
Working in region {1, 1, 0, 0, 1, 1, 1, 1, 1, 0}
External degree: -ep
Evaluating at order 0
(E^(3*ep*EulerGamma)*((x[1]*x[2]*x[3] + x[1]*x[2]*x[4] + x[1]*x[3]*x[6] + \
x[2]*x[3]*x[6] + x[1]*x[4]*x[6] + x[2]*x[4]*x[6] + x[1]*x[3]*x[7] + \
x[2]*x[3]*x[7] + x[1]*x[4]*x[7] + x[2]*x[4]*x[7] + x[1]*x[3]*x[8] + \
x[1]*x[4]*x[8] + x[3]*x[6]*x[8] + x[4]*x[6]*x[8] + x[3]*x[7]*x[8] + \
x[4]*x[7]*x[8] + x[2]*x[3]*x[9] + x[2]*x[4]*x[9] + x[3]*x[6]*x[9] + \
x[4]*x[6]*x[9] + x[3]*x[7]*x[9] + x[4]*x[7]*x[9] + x[3]*x[8]*x[9] + \
x[4]*x[8]*x[9])^(4*ep)*(2*Gamma[2 + 3*ep]*x[1]*x[3]*x[4] + 3*ep*Gamma[2 + \
3*ep]*x[1]*x[3]*x[4] + 2*Gamma[2 + 3*ep]*x[2]*x[3]*x[4] + 3*ep*Gamma[2 + \
3*ep]*x[2]*x[3]*x[4] + 2*Gamma[2 + 3*ep]*x[1]*x[4]*x[5] + 3*ep*Gamma[2 + \
3*ep]*x[1]*x[4]*x[5] + 2*Gamma[2 + 3*ep]*x[2]*x[4]*x[5] + 3*ep*Gamma[2 + \
3*ep]*x[2]*x[4]*x[5] + 2*Gamma[2 + 3*ep]*x[1]*x[4]*x[7] + 3*ep*Gamma[2 + \
3*ep]*x[1]*x[4]*x[7] + 2*Gamma[2 + 3*ep]*x[2]*x[4]*x[7] + 3*ep*Gamma[2 + \
3*ep]*x[2]*x[4]*x[7] + 2*Gamma[2 + 3*ep]*x[3]*x[4]*x[8] + 3*ep*Gamma[2 + \
3*ep]*x[3]*x[4]*x[8] + 2*Gamma[2 + 3*ep]*x[4]*x[5]*x[8] + 3*ep*Gamma[2 + \
3*ep]*x[4]*x[5]*x[8] + 2*Gamma[2 + 3*ep]*x[4]*x[7]*x[8] + 3*ep*Gamma[2 + \
3*ep]*x[4]*x[7]*x[8] + 2*Gamma[2 + 3*ep]*x[1]*x[4]*x[9] + 3*ep*Gamma[2 + \
3*ep]*x[1]*x[4]*x[9] + 2*Gamma[2 + 3*ep]*x[2]*x[4]*x[9] + 3*ep*Gamma[2 + \
3*ep]*x[2]*x[4]*x[9] + 2*Gamma[2 + 3*ep]*x[3]*x[4]*x[9] + 3*ep*Gamma[2 + \
3*ep]*x[3]*x[4]*x[9] + 2*Gamma[2 + 3*ep]*x[4]*x[5]*x[9] + 3*ep*Gamma[2 + \
3*ep]*x[4]*x[5]*x[9] + 2*Gamma[2 + 3*ep]*x[4]*x[7]*x[9] + 3*ep*Gamma[2 + \
3*ep]*x[4]*x[7]*x[9] - 2*Gamma[2 + 3*ep]*x[3]*x[8]*x[9] - 3*ep*Gamma[2 + \
3*ep]*x[3]*x[8]*x[9] + 2*Gamma[2 + 3*ep]*x[4]*x[8]*x[9] + 3*ep*Gamma[2 + \
3*ep]*x[4]*x[8]*x[9])*(x[1]*x[2]*x[3]*x[4] + x[1]*x[2]*x[4]*x[5] + \
x[1]*x[3]*x[4]*x[6] + x[2]*x[3]*x[4]*x[6] + x[1]*x[4]*x[5]*x[6] + \
x[2]*x[4]*x[5]*x[6] + x[1]*x[2]*x[4]*x[7] + x[1]*x[3]*x[4]*x[7] + \
x[2]*x[3]*x[4]*x[7] + x[1]*x[4]*x[5]*x[7] + x[2]*x[4]*x[5]*x[7] + \
x[1]*x[3]*x[6]*x[7] + x[2]*x[3]*x[6]*x[7] + x[1]*x[4]*x[6]*x[7] + \
x[2]*x[4]*x[6]*x[7] + x[1]*x[3]*x[4]*x[8] + x[1]*x[4]*x[5]*x[8] + \
x[3]*x[4]*x[6]*x[8] + x[4]*x[5]*x[6]*x[8] + x[1]*x[3]*x[7]*x[8] + \
x[1]*x[4]*x[7]*x[8] + x[3]*x[4]*x[7]*x[8] + x[4]*x[5]*x[7]*x[8] + \
x[3]*x[6]*x[7]*x[8] + x[4]*x[6]*x[7]*x[8] + x[1]*x[2]*x[4]*x[9] + \
x[2]*x[3]*x[4]*x[9] + x[2]*x[4]*x[5]*x[9] + x[2]*x[3]*x[6]*x[9] + \
x[1]*x[4]*x[6]*x[9] + x[2]*x[4]*x[6]*x[9] + x[3]*x[4]*x[6]*x[9] + \
x[4]*x[5]*x[6]*x[9] + x[1]*x[4]*x[7]*x[9] + x[3]*x[4]*x[7]*x[9] + \
x[4]*x[5]*x[7]*x[9] + x[3]*x[6]*x[7]*x[9] + x[4]*x[6]*x[7]*x[9] + \
x[1]*x[4]*x[8]*x[9] + x[3]*x[4]*x[8]*x[9] + x[4]*x[5]*x[8]*x[9] + \
x[4]*x[6]*x[8]*x[9])^(-3 - 3*ep) + (-4*ep*Gamma[2 + 3*ep]*x[1]*x[3] - \
4*ep*Gamma[2 + 3*ep]*x[2]*x[3] - 4*ep*Gamma[2 + 3*ep]*x[1]*x[4] - \
4*ep*Gamma[2 + 3*ep]*x[2]*x[4] - 4*ep*Gamma[2 + 3*ep]*x[3]*x[8] - \
4*ep*Gamma[2 + 3*ep]*x[4]*x[8] - 4*ep*Gamma[2 + 3*ep]*x[3]*x[9] - \
4*ep*Gamma[2 + 3*ep]*x[4]*x[9])*(x[1]*x[2]*x[3] + x[1]*x[2]*x[4] + \
x[1]*x[3]*x[6] + x[2]*x[3]*x[6] + x[1]*x[4]*x[6] + x[2]*x[4]*x[6] + \
x[1]*x[3]*x[7] + x[2]*x[3]*x[7] + x[1]*x[4]*x[7] + x[2]*x[4]*x[7] + \
x[1]*x[3]*x[8] + x[1]*x[4]*x[8] + x[3]*x[6]*x[8] + x[4]*x[6]*x[8] + \
x[3]*x[7]*x[8] + x[4]*x[7]*x[8] + x[2]*x[3]*x[9] + x[2]*x[4]*x[9] + \
x[3]*x[6]*x[9] + x[4]*x[6]*x[9] + x[3]*x[7]*x[9] + x[4]*x[7]*x[9] + \
x[3]*x[8]*x[9] + x[4]*x[8]*x[9])^(-1 + 4*ep)*(x[1]*x[2]*x[3]*x[4] + \
x[1]*x[2]*x[4]*x[5] + x[1]*x[3]*x[4]*x[6] + x[2]*x[3]*x[4]*x[6] + \
x[1]*x[4]*x[5]*x[6] + x[2]*x[4]*x[5]*x[6] + x[1]*x[2]*x[4]*x[7] + \
x[1]*x[3]*x[4]*x[7] + x[2]*x[3]*x[4]*x[7] + x[1]*x[4]*x[5]*x[7] + \
x[2]*x[4]*x[5]*x[7] + x[1]*x[3]*x[6]*x[7] + x[2]*x[3]*x[6]*x[7] + \
x[1]*x[4]*x[6]*x[7] + x[2]*x[4]*x[6]*x[7] + x[1]*x[3]*x[4]*x[8] + \
x[1]*x[4]*x[5]*x[8] + x[3]*x[4]*x[6]*x[8] + x[4]*x[5]*x[6]*x[8] + \
x[1]*x[3]*x[7]*x[8] + x[1]*x[4]*x[7]*x[8] + x[3]*x[4]*x[7]*x[8] + \
x[4]*x[5]*x[7]*x[8] + x[3]*x[6]*x[7]*x[8] + x[4]*x[6]*x[7]*x[8] + \
x[1]*x[2]*x[4]*x[9] + x[2]*x[3]*x[4]*x[9] + x[2]*x[4]*x[5]*x[9] + \
x[2]*x[3]*x[6]*x[9] + x[1]*x[4]*x[6]*x[9] + x[2]*x[4]*x[6]*x[9] + \
x[3]*x[4]*x[6]*x[9] + x[4]*x[5]*x[6]*x[9] + x[1]*x[4]*x[7]*x[9] + \
x[3]*x[4]*x[7]*x[9] + x[4]*x[5]*x[7]*x[9] + x[3]*x[6]*x[7]*x[9] + \
x[4]*x[6]*x[7]*x[9] + x[1]*x[4]*x[8]*x[9] + x[3]*x[4]*x[8]*x[9] + \
x[4]*x[5]*x[8]*x[9] + x[4]*x[6]*x[8]*x[9])^(-2 - 3*ep)))/(y^ep*x[10])
Integration has to be performed up to order 0
Working in region {0, 0, 0, 1, 0, 1, 0, 1, 0, 0}
External degree: 1 - 3*ep
Nothing from this region
Working in region {1, 1, 0, 1, 1, 1, 1, 0, 0, 0}
External degree: -6*ep
Evaluating at order 0
(E^(3*ep*EulerGamma)*(x[3]*x[8]*x[9])^(4*ep)*(-2*Gamma[2 + \
3*ep]*x[3]*x[8]*x[9] - 3*ep*Gamma[2 + \
3*ep]*x[3]*x[8]*x[9])*(x[1]*x[3]*x[7]*x[8] + x[3]*x[6]*x[7]*x[8] + \
x[2]*x[3]*x[6]*x[9] + x[3]*x[6]*x[7]*x[9] + x[1]*x[2]*x[8]*x[9] + \
x[1]*x[3]*x[8]*x[9] + x[2]*x[3]*x[8]*x[9] + x[1]*x[4]*x[8]*x[9] + \
x[3]*x[4]*x[8]*x[9] + x[2]*x[5]*x[8]*x[9] + x[3]*x[5]*x[8]*x[9] + \
x[4]*x[5]*x[8]*x[9] + x[2]*x[6]*x[8]*x[9] + x[3]*x[6]*x[8]*x[9] + \
x[4]*x[6]*x[8]*x[9] + x[1]*x[7]*x[8]*x[9] + x[3]*x[7]*x[8]*x[9] + \
x[5]*x[7]*x[8]*x[9] + x[6]*x[7]*x[8]*x[9])^(-3 - 3*ep))/(y^(6*ep)*x[10])
Integration has to be performed up to order 0
Working in region {1, 0, 0, 0, 1, 1, 0, 0, 0, 0}
External degree: -3*ep
Evaluating at order 0
(E^(3*ep*EulerGamma)*(x[2]*x[3]*x[7] + x[2]*x[4]*x[7] + x[2]*x[7]*x[8] + \
x[3]*x[7]*x[8] + x[4]*x[7]*x[8] + x[2]*x[3]*x[9] + x[2]*x[4]*x[9] + \
x[3]*x[7]*x[9] + x[4]*x[7]*x[9] + x[2]*x[8]*x[9] + x[3]*x[8]*x[9] + \
x[4]*x[8]*x[9] + x[7]*x[8]*x[9])^(4*ep)*(2*Gamma[2 + 3*ep]*x[2]*x[4]*x[7] + \
3*ep*Gamma[2 + 3*ep]*x[2]*x[4]*x[7] + 2*Gamma[2 + 3*ep]*x[2]*x[7]*x[8] + \
3*ep*Gamma[2 + 3*ep]*x[2]*x[7]*x[8] + 2*Gamma[2 + 3*ep]*x[4]*x[7]*x[8] + \
3*ep*Gamma[2 + 3*ep]*x[4]*x[7]*x[8] + 2*Gamma[2 + 3*ep]*x[2]*x[4]*x[9] + \
3*ep*Gamma[2 + 3*ep]*x[2]*x[4]*x[9] + 2*Gamma[2 + 3*ep]*x[4]*x[7]*x[9] + \
3*ep*Gamma[2 + 3*ep]*x[4]*x[7]*x[9] + 2*Gamma[2 + 3*ep]*x[2]*x[8]*x[9] + \
3*ep*Gamma[2 + 3*ep]*x[2]*x[8]*x[9] - 2*Gamma[2 + 3*ep]*x[3]*x[8]*x[9] - \
3*ep*Gamma[2 + 3*ep]*x[3]*x[8]*x[9] + 2*Gamma[2 + 3*ep]*x[4]*x[8]*x[9] + \
3*ep*Gamma[2 + 3*ep]*x[4]*x[8]*x[9] + 2*Gamma[2 + 3*ep]*x[7]*x[8]*x[9] + \
3*ep*Gamma[2 + 3*ep]*x[7]*x[8]*x[9])*(x[1]*x[2]*x[4]*x[7] + \
x[2]*x[3]*x[4]*x[7] + x[2]*x[4]*x[5]*x[7] + x[2]*x[3]*x[6]*x[7] + \
x[2]*x[4]*x[6]*x[7] + x[1]*x[2]*x[7]*x[8] + x[1]*x[3]*x[7]*x[8] + \
x[2]*x[3]*x[7]*x[8] + x[1]*x[4]*x[7]*x[8] + x[3]*x[4]*x[7]*x[8] + \
x[2]*x[5]*x[7]*x[8] + x[4]*x[5]*x[7]*x[8] + x[2]*x[6]*x[7]*x[8] + \
x[3]*x[6]*x[7]*x[8] + x[4]*x[6]*x[7]*x[8] + x[1]*x[2]*x[4]*x[9] + \
x[2]*x[3]*x[4]*x[9] + x[2]*x[4]*x[5]*x[9] + x[2]*x[3]*x[6]*x[9] + \
x[2]*x[4]*x[6]*x[9] + x[1]*x[4]*x[7]*x[9] + x[3]*x[4]*x[7]*x[9] + \
x[4]*x[5]*x[7]*x[9] + x[3]*x[6]*x[7]*x[9] + x[4]*x[6]*x[7]*x[9] + \
x[1]*x[2]*x[8]*x[9] + x[2]*x[3]*x[8]*x[9] + x[1]*x[4]*x[8]*x[9] + \
x[3]*x[4]*x[8]*x[9] + x[2]*x[5]*x[8]*x[9] + x[4]*x[5]*x[8]*x[9] + \
x[2]*x[6]*x[8]*x[9] + x[4]*x[6]*x[8]*x[9] + x[1]*x[7]*x[8]*x[9] + \
x[3]*x[7]*x[8]*x[9] + x[5]*x[7]*x[8]*x[9] + x[6]*x[7]*x[8]*x[9])^(-3 - \
3*ep))/(y^(3*ep)*x[10])
Integration has to be performed up to order 0
Working in region {0, 1, 0, 1, 0, 0, 1, 0, 0, 0}
External degree: -3*ep
Evaluating at order 0
(E^(3*ep*EulerGamma)*(x[1]*x[3]*x[6] + x[1]*x[5]*x[6] + x[1]*x[3]*x[8] + \
x[1]*x[5]*x[8] + x[3]*x[6]*x[8] + x[5]*x[6]*x[8] + x[1]*x[6]*x[9] + \
x[3]*x[6]*x[9] + x[5]*x[6]*x[9] + x[1]*x[8]*x[9] + x[3]*x[8]*x[9] + \
x[5]*x[8]*x[9] + x[6]*x[8]*x[9])^(4*ep)*(2*Gamma[2 + 3*ep]*x[1]*x[5]*x[6] + \
3*ep*Gamma[2 + 3*ep]*x[1]*x[5]*x[6] + 2*Gamma[2 + 3*ep]*x[1]*x[5]*x[8] + \
3*ep*Gamma[2 + 3*ep]*x[1]*x[5]*x[8] + 2*Gamma[2 + 3*ep]*x[5]*x[6]*x[8] + \
3*ep*Gamma[2 + 3*ep]*x[5]*x[6]*x[8] + 2*Gamma[2 + 3*ep]*x[1]*x[6]*x[9] + \
3*ep*Gamma[2 + 3*ep]*x[1]*x[6]*x[9] + 2*Gamma[2 + 3*ep]*x[5]*x[6]*x[9] + \
3*ep*Gamma[2 + 3*ep]*x[5]*x[6]*x[9] + 2*Gamma[2 + 3*ep]*x[1]*x[8]*x[9] + \
3*ep*Gamma[2 + 3*ep]*x[1]*x[8]*x[9] - 2*Gamma[2 + 3*ep]*x[3]*x[8]*x[9] - \
3*ep*Gamma[2 + 3*ep]*x[3]*x[8]*x[9] + 2*Gamma[2 + 3*ep]*x[5]*x[8]*x[9] + \
3*ep*Gamma[2 + 3*ep]*x[5]*x[8]*x[9] + 2*Gamma[2 + 3*ep]*x[6]*x[8]*x[9] + \
3*ep*Gamma[2 + 3*ep]*x[6]*x[8]*x[9])*(x[1]*x[2]*x[5]*x[6] + \
x[1]*x[3]*x[5]*x[6] + x[1]*x[4]*x[5]*x[6] + x[1]*x[3]*x[6]*x[7] + \
x[1]*x[5]*x[6]*x[7] + x[1]*x[2]*x[5]*x[8] + x[1]*x[3]*x[5]*x[8] + \
x[1]*x[4]*x[5]*x[8] + x[2]*x[5]*x[6]*x[8] + x[3]*x[5]*x[6]*x[8] + \
x[4]*x[5]*x[6]*x[8] + x[1]*x[3]*x[7]*x[8] + x[1]*x[5]*x[7]*x[8] + \
x[3]*x[6]*x[7]*x[8] + x[5]*x[6]*x[7]*x[8] + x[1]*x[2]*x[6]*x[9] + \
x[1]*x[3]*x[6]*x[9] + x[2]*x[3]*x[6]*x[9] + x[1]*x[4]*x[6]*x[9] + \
x[2]*x[5]*x[6]*x[9] + x[3]*x[5]*x[6]*x[9] + x[4]*x[5]*x[6]*x[9] + \
x[1]*x[6]*x[7]*x[9] + x[3]*x[6]*x[7]*x[9] + x[5]*x[6]*x[7]*x[9] + \
x[1]*x[2]*x[8]*x[9] + x[1]*x[3]*x[8]*x[9] + x[1]*x[4]*x[8]*x[9] + \
x[2]*x[5]*x[8]*x[9] + x[3]*x[5]*x[8]*x[9] + x[4]*x[5]*x[8]*x[9] + \
x[2]*x[6]*x[8]*x[9] + x[3]*x[6]*x[8]*x[9] + x[4]*x[6]*x[8]*x[9] + \
x[1]*x[7]*x[8]*x[9] + x[5]*x[7]*x[8]*x[9] + x[6]*x[7]*x[8]*x[9])^(-3 - \
3*ep))/(y^(3*ep)*x[10])
Integration has to be performed up to order 0
Working in region {0, 1, 0, 1, 0, 1, 1, 1, 0, 0}
External degree: -2*ep
Evaluating at order 0
(E^(3*ep*EulerGamma)*((x[1]*x[2]*x[3] + x[1]*x[2]*x[5] + x[1]*x[3]*x[6] + \
x[1]*x[5]*x[6] + x[1]*x[3]*x[7] + x[1]*x[5]*x[7] + x[1]*x[3]*x[8] + \
x[1]*x[5]*x[8] + x[1]*x[2]*x[9] + x[2]*x[3]*x[9] + x[2]*x[5]*x[9] + \
x[1]*x[6]*x[9] + x[3]*x[6]*x[9] + x[5]*x[6]*x[9] + x[1]*x[7]*x[9] + \
x[3]*x[7]*x[9] + x[5]*x[7]*x[9] + x[1]*x[8]*x[9] + x[3]*x[8]*x[9] + \
x[5]*x[8]*x[9])^(4*ep)*(2*Gamma[2 + 3*ep]*x[1]*x[3]*x[5] + 3*ep*Gamma[2 + \
3*ep]*x[1]*x[3]*x[5] + 2*Gamma[2 + 3*ep]*x[1]*x[4]*x[5] + 3*ep*Gamma[2 + \
3*ep]*x[1]*x[4]*x[5] + 2*Gamma[2 + 3*ep]*x[1]*x[5]*x[6] + 3*ep*Gamma[2 + \
3*ep]*x[1]*x[5]*x[6] + 2*Gamma[2 + 3*ep]*x[1]*x[5]*x[8] + 3*ep*Gamma[2 + \
3*ep]*x[1]*x[5]*x[8] + 2*Gamma[2 + 3*ep]*x[1]*x[3]*x[9] + 3*ep*Gamma[2 + \
3*ep]*x[1]*x[3]*x[9] + 2*Gamma[2 + 3*ep]*x[1]*x[4]*x[9] + 3*ep*Gamma[2 + \
3*ep]*x[1]*x[4]*x[9] + 2*Gamma[2 + 3*ep]*x[3]*x[5]*x[9] + 3*ep*Gamma[2 + \
3*ep]*x[3]*x[5]*x[9] + 2*Gamma[2 + 3*ep]*x[4]*x[5]*x[9] + 3*ep*Gamma[2 + \
3*ep]*x[4]*x[5]*x[9] + 2*Gamma[2 + 3*ep]*x[1]*x[6]*x[9] + 3*ep*Gamma[2 + \
3*ep]*x[1]*x[6]*x[9] + 2*Gamma[2 + 3*ep]*x[5]*x[6]*x[9] + 3*ep*Gamma[2 + \
3*ep]*x[5]*x[6]*x[9] + 2*Gamma[2 + 3*ep]*x[1]*x[8]*x[9] + 3*ep*Gamma[2 + \
3*ep]*x[1]*x[8]*x[9] - 2*Gamma[2 + 3*ep]*x[3]*x[8]*x[9] - 3*ep*Gamma[2 + \
3*ep]*x[3]*x[8]*x[9] + 2*Gamma[2 + 3*ep]*x[5]*x[8]*x[9] + 3*ep*Gamma[2 + \
3*ep]*x[5]*x[8]*x[9])*(x[1]*x[2]*x[3]*x[5] + x[1]*x[2]*x[4]*x[5] + \
x[1]*x[2]*x[5]*x[6] + x[1]*x[3]*x[5]*x[6] + x[1]*x[4]*x[5]*x[6] + \
x[1]*x[3]*x[5]*x[7] + x[1]*x[4]*x[5]*x[7] + x[1]*x[3]*x[6]*x[7] + \
x[1]*x[5]*x[6]*x[7] + x[1]*x[2]*x[5]*x[8] + x[1]*x[3]*x[5]*x[8] + \
x[1]*x[4]*x[5]*x[8] + x[1]*x[3]*x[7]*x[8] + x[1]*x[5]*x[7]*x[8] + \
x[1]*x[2]*x[3]*x[9] + x[1]*x[2]*x[4]*x[9] + x[2]*x[3]*x[5]*x[9] + \
x[2]*x[4]*x[5]*x[9] + x[1]*x[2]*x[6]*x[9] + x[1]*x[3]*x[6]*x[9] + \
x[2]*x[3]*x[6]*x[9] + x[1]*x[4]*x[6]*x[9] + x[2]*x[5]*x[6]*x[9] + \
x[3]*x[5]*x[6]*x[9] + x[4]*x[5]*x[6]*x[9] + x[1]*x[3]*x[7]*x[9] + \
x[1]*x[4]*x[7]*x[9] + x[3]*x[5]*x[7]*x[9] + x[4]*x[5]*x[7]*x[9] + \
x[1]*x[6]*x[7]*x[9] + x[3]*x[6]*x[7]*x[9] + x[5]*x[6]*x[7]*x[9] + \
x[1]*x[2]*x[8]*x[9] + x[1]*x[3]*x[8]*x[9] + x[1]*x[4]*x[8]*x[9] + \
x[2]*x[5]*x[8]*x[9] + x[3]*x[5]*x[8]*x[9] + x[4]*x[5]*x[8]*x[9] + \
x[1]*x[7]*x[8]*x[9] + x[5]*x[7]*x[8]*x[9])^(-3 - 3*ep) + (-4*ep*Gamma[2 + \
3*ep]*x[1]*x[3] - 4*ep*Gamma[2 + 3*ep]*x[1]*x[5] - 4*ep*Gamma[2 + \
3*ep]*x[1]*x[9] - 4*ep*Gamma[2 + 3*ep]*x[3]*x[9] - 4*ep*Gamma[2 + \
3*ep]*x[5]*x[9])*(x[1]*x[2]*x[3] + x[1]*x[2]*x[5] + x[1]*x[3]*x[6] + \
x[1]*x[5]*x[6] + x[1]*x[3]*x[7] + x[1]*x[5]*x[7] + x[1]*x[3]*x[8] + \
x[1]*x[5]*x[8] + x[1]*x[2]*x[9] + x[2]*x[3]*x[9] + x[2]*x[5]*x[9] + \
x[1]*x[6]*x[9] + x[3]*x[6]*x[9] + x[5]*x[6]*x[9] + x[1]*x[7]*x[9] + \
x[3]*x[7]*x[9] + x[5]*x[7]*x[9] + x[1]*x[8]*x[9] + x[3]*x[8]*x[9] + \
x[5]*x[8]*x[9])^(-1 + 4*ep)*(x[1]*x[2]*x[3]*x[5] + x[1]*x[2]*x[4]*x[5] + \
x[1]*x[2]*x[5]*x[6] + x[1]*x[3]*x[5]*x[6] + x[1]*x[4]*x[5]*x[6] + \
x[1]*x[3]*x[5]*x[7] + x[1]*x[4]*x[5]*x[7] + x[1]*x[3]*x[6]*x[7] + \
x[1]*x[5]*x[6]*x[7] + x[1]*x[2]*x[5]*x[8] + x[1]*x[3]*x[5]*x[8] + \
x[1]*x[4]*x[5]*x[8] + x[1]*x[3]*x[7]*x[8] + x[1]*x[5]*x[7]*x[8] + \
x[1]*x[2]*x[3]*x[9] + x[1]*x[2]*x[4]*x[9] + x[2]*x[3]*x[5]*x[9] + \
x[2]*x[4]*x[5]*x[9] + x[1]*x[2]*x[6]*x[9] + x[1]*x[3]*x[6]*x[9] + \
x[2]*x[3]*x[6]*x[9] + x[1]*x[4]*x[6]*x[9] + x[2]*x[5]*x[6]*x[9] + \
x[3]*x[5]*x[6]*x[9] + x[4]*x[5]*x[6]*x[9] + x[1]*x[3]*x[7]*x[9] + \
x[1]*x[4]*x[7]*x[9] + x[3]*x[5]*x[7]*x[9] + x[4]*x[5]*x[7]*x[9] + \
x[1]*x[6]*x[7]*x[9] + x[3]*x[6]*x[7]*x[9] + x[5]*x[6]*x[7]*x[9] + \
x[1]*x[2]*x[8]*x[9] + x[1]*x[3]*x[8]*x[9] + x[1]*x[4]*x[8]*x[9] + \
x[2]*x[5]*x[8]*x[9] + x[3]*x[5]*x[8]*x[9] + x[4]*x[5]*x[8]*x[9] + \
x[1]*x[7]*x[8]*x[9] + x[5]*x[7]*x[8]*x[9])^(-2 - 3*ep)))/(y^(2*ep)*x[10])
Integration has to be performed up to order 0
Working in region {0, 0, 0, 1, 1, 1, 1, 1, 1, 0}
External degree: 2 - 6*ep
Nothing from this region
Working in region {1, 1, 0, 1, 1, 2, 2, 1, 1, 0}
External degree: -4*ep
Evaluating at order 0
(E^(3*ep*EulerGamma)*(x[1]*x[2]*x[3] + x[1]*x[3]*x[8] + x[2]*x[3]*x[9] + \
x[3]*x[8]*x[9])^(4*ep)*(-2*Gamma[2 + 3*ep]*x[3]*x[8]*x[9] - 3*ep*Gamma[2 + \
3*ep]*x[3]*x[8]*x[9])*(x[1]*x[2]*x[3]*x[4] + x[1]*x[2]*x[3]*x[5] + \
x[1]*x[2]*x[4]*x[5] + x[1]*x[2]*x[3]*x[8] + x[1]*x[3]*x[4]*x[8] + \
x[1]*x[2]*x[5]*x[8] + x[1]*x[3]*x[5]*x[8] + x[1]*x[4]*x[5]*x[8] + \
x[1]*x[3]*x[7]*x[8] + x[1]*x[2]*x[3]*x[9] + x[1]*x[2]*x[4]*x[9] + \
x[2]*x[3]*x[4]*x[9] + x[2]*x[3]*x[5]*x[9] + x[2]*x[4]*x[5]*x[9] + \
x[2]*x[3]*x[6]*x[9] + x[1]*x[2]*x[8]*x[9] + x[1]*x[3]*x[8]*x[9] + \
x[2]*x[3]*x[8]*x[9] + x[1]*x[4]*x[8]*x[9] + x[3]*x[4]*x[8]*x[9] + \
x[2]*x[5]*x[8]*x[9] + x[3]*x[5]*x[8]*x[9] + x[4]*x[5]*x[8]*x[9])^(-3 - \
3*ep))/(y^(4*ep)*x[10])
Integration has to be performed up to order 0
Working in region {0, 0, 0, 0, 1, 0, 1, 0, 1, 0}
External degree: 1 - 3*ep
Nothing from this region
Working in region {1, 0, 0, 0, 1, 1, 1, 0, 1, 0}
External degree: -2*ep
Evaluating at order 0
(E^(3*ep*EulerGamma)*((x[1]*x[2]*x[3] + x[1]*x[2]*x[4] + x[2]*x[3]*x[6] + \
x[2]*x[4]*x[6] + x[2]*x[3]*x[7] + x[2]*x[4]*x[7] + x[1]*x[2]*x[8] + \
x[1]*x[3]*x[8] + x[1]*x[4]*x[8] + x[2]*x[6]*x[8] + x[3]*x[6]*x[8] + \
x[4]*x[6]*x[8] + x[2]*x[7]*x[8] + x[3]*x[7]*x[8] + x[4]*x[7]*x[8] + \
x[2]*x[3]*x[9] + x[2]*x[4]*x[9] + x[2]*x[8]*x[9] + x[3]*x[8]*x[9] + \
x[4]*x[8]*x[9])^(4*ep)*(2*Gamma[2 + 3*ep]*x[2]*x[3]*x[4] + 3*ep*Gamma[2 + \
3*ep]*x[2]*x[3]*x[4] + 2*Gamma[2 + 3*ep]*x[2]*x[4]*x[5] + 3*ep*Gamma[2 + \
3*ep]*x[2]*x[4]*x[5] + 2*Gamma[2 + 3*ep]*x[2]*x[4]*x[7] + 3*ep*Gamma[2 + \
3*ep]*x[2]*x[4]*x[7] + 2*Gamma[2 + 3*ep]*x[2]*x[3]*x[8] + 3*ep*Gamma[2 + \
3*ep]*x[2]*x[3]*x[8] + 2*Gamma[2 + 3*ep]*x[3]*x[4]*x[8] + 3*ep*Gamma[2 + \
3*ep]*x[3]*x[4]*x[8] + 2*Gamma[2 + 3*ep]*x[2]*x[5]*x[8] + 3*ep*Gamma[2 + \
3*ep]*x[2]*x[5]*x[8] + 2*Gamma[2 + 3*ep]*x[4]*x[5]*x[8] + 3*ep*Gamma[2 + \
3*ep]*x[4]*x[5]*x[8] + 2*Gamma[2 + 3*ep]*x[2]*x[7]*x[8] + 3*ep*Gamma[2 + \
3*ep]*x[2]*x[7]*x[8] + 2*Gamma[2 + 3*ep]*x[4]*x[7]*x[8] + 3*ep*Gamma[2 + \
3*ep]*x[4]*x[7]*x[8] + 2*Gamma[2 + 3*ep]*x[2]*x[4]*x[9] + 3*ep*Gamma[2 + \
3*ep]*x[2]*x[4]*x[9] + 2*Gamma[2 + 3*ep]*x[2]*x[8]*x[9] + 3*ep*Gamma[2 + \
3*ep]*x[2]*x[8]*x[9] - 2*Gamma[2 + 3*ep]*x[3]*x[8]*x[9] - 3*ep*Gamma[2 + \
3*ep]*x[3]*x[8]*x[9] + 2*Gamma[2 + 3*ep]*x[4]*x[8]*x[9] + 3*ep*Gamma[2 + \
3*ep]*x[4]*x[8]*x[9])*(x[1]*x[2]*x[3]*x[4] + x[1]*x[2]*x[4]*x[5] + \
x[2]*x[3]*x[4]*x[6] + x[2]*x[4]*x[5]*x[6] + x[1]*x[2]*x[4]*x[7] + \
x[2]*x[3]*x[4]*x[7] + x[2]*x[4]*x[5]*x[7] + x[2]*x[3]*x[6]*x[7] + \
x[2]*x[4]*x[6]*x[7] + x[1]*x[2]*x[3]*x[8] + x[1]*x[3]*x[4]*x[8] + \
x[1]*x[2]*x[5]*x[8] + x[1]*x[4]*x[5]*x[8] + x[2]*x[3]*x[6]*x[8] + \
x[3]*x[4]*x[6]*x[8] + x[2]*x[5]*x[6]*x[8] + x[4]*x[5]*x[6]*x[8] + \
x[1]*x[2]*x[7]*x[8] + x[1]*x[3]*x[7]*x[8] + x[2]*x[3]*x[7]*x[8] + \
x[1]*x[4]*x[7]*x[8] + x[3]*x[4]*x[7]*x[8] + x[2]*x[5]*x[7]*x[8] + \
x[4]*x[5]*x[7]*x[8] + x[2]*x[6]*x[7]*x[8] + x[3]*x[6]*x[7]*x[8] + \
x[4]*x[6]*x[7]*x[8] + x[1]*x[2]*x[4]*x[9] + x[2]*x[3]*x[4]*x[9] + \
x[2]*x[4]*x[5]*x[9] + x[2]*x[3]*x[6]*x[9] + x[2]*x[4]*x[6]*x[9] + \
x[1]*x[2]*x[8]*x[9] + x[2]*x[3]*x[8]*x[9] + x[1]*x[4]*x[8]*x[9] + \
x[3]*x[4]*x[8]*x[9] + x[2]*x[5]*x[8]*x[9] + x[4]*x[5]*x[8]*x[9] + \
x[2]*x[6]*x[8]*x[9] + x[4]*x[6]*x[8]*x[9])^(-3 - 3*ep) + (-4*ep*Gamma[2 + \
3*ep]*x[2]*x[3] - 4*ep*Gamma[2 + 3*ep]*x[2]*x[4] - 4*ep*Gamma[2 + \
3*ep]*x[2]*x[8] - 4*ep*Gamma[2 + 3*ep]*x[3]*x[8] - 4*ep*Gamma[2 + \
3*ep]*x[4]*x[8])*(x[1]*x[2]*x[3] + x[1]*x[2]*x[4] + x[2]*x[3]*x[6] + \
x[2]*x[4]*x[6] + x[2]*x[3]*x[7] + x[2]*x[4]*x[7] + x[1]*x[2]*x[8] + \
x[1]*x[3]*x[8] + x[1]*x[4]*x[8] + x[2]*x[6]*x[8] + x[3]*x[6]*x[8] + \
x[4]*x[6]*x[8] + x[2]*x[7]*x[8] + x[3]*x[7]*x[8] + x[4]*x[7]*x[8] + \
x[2]*x[3]*x[9] + x[2]*x[4]*x[9] + x[2]*x[8]*x[9] + x[3]*x[8]*x[9] + \
x[4]*x[8]*x[9])^(-1 + 4*ep)*(x[1]*x[2]*x[3]*x[4] + x[1]*x[2]*x[4]*x[5] + \
x[2]*x[3]*x[4]*x[6] + x[2]*x[4]*x[5]*x[6] + x[1]*x[2]*x[4]*x[7] + \
x[2]*x[3]*x[4]*x[7] + x[2]*x[4]*x[5]*x[7] + x[2]*x[3]*x[6]*x[7] + \
x[2]*x[4]*x[6]*x[7] + x[1]*x[2]*x[3]*x[8] + x[1]*x[3]*x[4]*x[8] + \
x[1]*x[2]*x[5]*x[8] + x[1]*x[4]*x[5]*x[8] + x[2]*x[3]*x[6]*x[8] + \
x[3]*x[4]*x[6]*x[8] + x[2]*x[5]*x[6]*x[8] + x[4]*x[5]*x[6]*x[8] + \
x[1]*x[2]*x[7]*x[8] + x[1]*x[3]*x[7]*x[8] + x[2]*x[3]*x[7]*x[8] + \
x[1]*x[4]*x[7]*x[8] + x[3]*x[4]*x[7]*x[8] + x[2]*x[5]*x[7]*x[8] + \
x[4]*x[5]*x[7]*x[8] + x[2]*x[6]*x[7]*x[8] + x[3]*x[6]*x[7]*x[8] + \
x[4]*x[6]*x[7]*x[8] + x[1]*x[2]*x[4]*x[9] + x[2]*x[3]*x[4]*x[9] + \
x[2]*x[4]*x[5]*x[9] + x[2]*x[3]*x[6]*x[9] + x[2]*x[4]*x[6]*x[9] + \
x[1]*x[2]*x[8]*x[9] + x[2]*x[3]*x[8]*x[9] + x[1]*x[4]*x[8]*x[9] + \
x[3]*x[4]*x[8]*x[9] + x[2]*x[5]*x[8]*x[9] + x[4]*x[5]*x[8]*x[9] + \
x[2]*x[6]*x[8]*x[9] + x[4]*x[6]*x[8]*x[9])^(-2 - 3*ep)))/(y^(2*ep)*x[10])
Integration has to be performed up to order 0
Working in region {0, 1, 0, 1, 1, 0, 2, 0, 1, 0}
External degree: 1 - 6*ep
Nothing from this region
Working in region {1, 0, 0, 1, 1, 2, 1, 1, 1, 0}
External degree: 1 - 5*ep
Nothing from this region
Working in region {1, 1, 0, 1, 1, 2, 1, 2, 1, 0}
External degree: 1 - 4*ep
Nothing from this region
Working in region {1, 2, 0, 1, 1, 1, 2, 1, 1, 0}
External degree: -4*ep
Evaluating at order 0
(E^(3*ep*EulerGamma)*(x[1]*x[3]*x[6] + x[1]*x[3]*x[8] + x[3]*x[6]*x[8] + \
x[3]*x[6]*x[9] + x[3]*x[8]*x[9])^(4*ep)*(-2*Gamma[2 + 3*ep]*x[3]*x[8]*x[9] - \
3*ep*Gamma[2 + 3*ep]*x[3]*x[8]*x[9])*(x[1]*x[3]*x[4]*x[6] + \
x[1]*x[3]*x[5]*x[6] + x[1]*x[4]*x[5]*x[6] + x[1]*x[3]*x[6]*x[7] + \
x[1]*x[3]*x[4]*x[8] + x[1]*x[3]*x[5]*x[8] + x[1]*x[4]*x[5]*x[8] + \
x[3]*x[4]*x[6]*x[8] + x[3]*x[5]*x[6]*x[8] + x[4]*x[5]*x[6]*x[8] + \
x[1]*x[3]*x[7]*x[8] + x[3]*x[6]*x[7]*x[8] + x[1]*x[3]*x[6]*x[9] + \
x[2]*x[3]*x[6]*x[9] + x[1]*x[4]*x[6]*x[9] + x[3]*x[4]*x[6]*x[9] + \
x[3]*x[5]*x[6]*x[9] + x[4]*x[5]*x[6]*x[9] + x[3]*x[6]*x[7]*x[9] + \
x[1]*x[3]*x[8]*x[9] + x[1]*x[4]*x[8]*x[9] + x[3]*x[4]*x[8]*x[9] + \
x[3]*x[5]*x[8]*x[9] + x[4]*x[5]*x[8]*x[9] + x[3]*x[6]*x[8]*x[9] + \
x[4]*x[6]*x[8]*x[9])^(-3 - 3*ep))/(y^(4*ep)*x[10])
Integration has to be performed up to order 0
Working in region {2, 1, 0, 1, 1, 2, 1, 1, 1, 0}
External degree: -4*ep
Evaluating at order 0
(E^(3*ep*EulerGamma)*(x[2]*x[3]*x[7] + x[3]*x[7]*x[8] + x[2]*x[3]*x[9] + \
x[3]*x[7]*x[9] + x[3]*x[8]*x[9])^(4*ep)*(-2*Gamma[2 + 3*ep]*x[3]*x[8]*x[9] - \
3*ep*Gamma[2 + 3*ep]*x[3]*x[8]*x[9])*(x[2]*x[3]*x[4]*x[7] + \
x[2]*x[3]*x[5]*x[7] + x[2]*x[4]*x[5]*x[7] + x[2]*x[3]*x[6]*x[7] + \
x[1]*x[3]*x[7]*x[8] + x[2]*x[3]*x[7]*x[8] + x[3]*x[4]*x[7]*x[8] + \
x[2]*x[5]*x[7]*x[8] + x[3]*x[5]*x[7]*x[8] + x[4]*x[5]*x[7]*x[8] + \
x[3]*x[6]*x[7]*x[8] + x[2]*x[3]*x[4]*x[9] + x[2]*x[3]*x[5]*x[9] + \
x[2]*x[4]*x[5]*x[9] + x[2]*x[3]*x[6]*x[9] + x[3]*x[4]*x[7]*x[9] + \
x[3]*x[5]*x[7]*x[9] + x[4]*x[5]*x[7]*x[9] + x[3]*x[6]*x[7]*x[9] + \
x[2]*x[3]*x[8]*x[9] + x[3]*x[4]*x[8]*x[9] + x[2]*x[5]*x[8]*x[9] + \
x[3]*x[5]*x[8]*x[9] + x[4]*x[5]*x[8]*x[9] + x[3]*x[7]*x[8]*x[9] + \
x[5]*x[7]*x[8]*x[9])^(-3 - 3*ep))/(y^(4*ep)*x[10])
Integration has to be performed up to order 0
Working in region {2, 1, 0, 1, 1, 2, 2, 1, 2, 0}
External degree: -3*ep
Evaluating at order 0
(E^(3*ep*EulerGamma)*((x[1]*x[2]*x[3] + x[2]*x[3]*x[6] + x[2]*x[3]*x[7] + \
x[1]*x[3]*x[8] + x[3]*x[6]*x[8] + x[3]*x[7]*x[8] + x[2]*x[3]*x[9] + \
x[3]*x[8]*x[9])^(4*ep)*(2*Gamma[2 + 3*ep]*x[2]*x[3]*x[4] + 3*ep*Gamma[2 + \
3*ep]*x[2]*x[3]*x[4] + 2*Gamma[2 + 3*ep]*x[2]*x[3]*x[5] + 3*ep*Gamma[2 + \
3*ep]*x[2]*x[3]*x[5] + 2*Gamma[2 + 3*ep]*x[2]*x[4]*x[5] + 3*ep*Gamma[2 + \
3*ep]*x[2]*x[4]*x[5] + 2*Gamma[2 + 3*ep]*x[2]*x[3]*x[8] + 3*ep*Gamma[2 + \
3*ep]*x[2]*x[3]*x[8] + 2*Gamma[2 + 3*ep]*x[3]*x[4]*x[8] + 3*ep*Gamma[2 + \
3*ep]*x[3]*x[4]*x[8] + 2*Gamma[2 + 3*ep]*x[2]*x[5]*x[8] + 3*ep*Gamma[2 + \
3*ep]*x[2]*x[5]*x[8] + 2*Gamma[2 + 3*ep]*x[3]*x[5]*x[8] + 3*ep*Gamma[2 + \
3*ep]*x[3]*x[5]*x[8] + 2*Gamma[2 + 3*ep]*x[4]*x[5]*x[8] + 3*ep*Gamma[2 + \
3*ep]*x[4]*x[5]*x[8] - 2*Gamma[2 + 3*ep]*x[3]*x[8]*x[9] - 3*ep*Gamma[2 + \
3*ep]*x[3]*x[8]*x[9])*(x[1]*x[2]*x[3]*x[4] + x[1]*x[2]*x[3]*x[5] + \
x[1]*x[2]*x[4]*x[5] + x[2]*x[3]*x[4]*x[6] + x[2]*x[3]*x[5]*x[6] + \
x[2]*x[4]*x[5]*x[6] + x[2]*x[3]*x[4]*x[7] + x[2]*x[3]*x[5]*x[7] + \
x[2]*x[4]*x[5]*x[7] + x[2]*x[3]*x[6]*x[7] + x[1]*x[2]*x[3]*x[8] + \
x[1]*x[3]*x[4]*x[8] + x[1]*x[2]*x[5]*x[8] + x[1]*x[3]*x[5]*x[8] + \
x[1]*x[4]*x[5]*x[8] + x[2]*x[3]*x[6]*x[8] + x[3]*x[4]*x[6]*x[8] + \
x[2]*x[5]*x[6]*x[8] + x[3]*x[5]*x[6]*x[8] + x[4]*x[5]*x[6]*x[8] + \
x[1]*x[3]*x[7]*x[8] + x[2]*x[3]*x[7]*x[8] + x[3]*x[4]*x[7]*x[8] + \
x[2]*x[5]*x[7]*x[8] + x[3]*x[5]*x[7]*x[8] + x[4]*x[5]*x[7]*x[8] + \
x[3]*x[6]*x[7]*x[8] + x[2]*x[3]*x[4]*x[9] + x[2]*x[3]*x[5]*x[9] + \
x[2]*x[4]*x[5]*x[9] + x[2]*x[3]*x[6]*x[9] + x[2]*x[3]*x[8]*x[9] + \
x[3]*x[4]*x[8]*x[9] + x[2]*x[5]*x[8]*x[9] + x[3]*x[5]*x[8]*x[9] + \
x[4]*x[5]*x[8]*x[9])^(-3 - 3*ep) + (-4*ep*Gamma[2 + 3*ep]*x[2]*x[3] - \
4*ep*Gamma[2 + 3*ep]*x[3]*x[8])*(x[1]*x[2]*x[3] + x[2]*x[3]*x[6] + \
x[2]*x[3]*x[7] + x[1]*x[3]*x[8] + x[3]*x[6]*x[8] + x[3]*x[7]*x[8] + \
x[2]*x[3]*x[9] + x[3]*x[8]*x[9])^(-1 + 4*ep)*(x[1]*x[2]*x[3]*x[4] + \
x[1]*x[2]*x[3]*x[5] + x[1]*x[2]*x[4]*x[5] + x[2]*x[3]*x[4]*x[6] + \
x[2]*x[3]*x[5]*x[6] + x[2]*x[4]*x[5]*x[6] + x[2]*x[3]*x[4]*x[7] + \
x[2]*x[3]*x[5]*x[7] + x[2]*x[4]*x[5]*x[7] + x[2]*x[3]*x[6]*x[7] + \
x[1]*x[2]*x[3]*x[8] + x[1]*x[3]*x[4]*x[8] + x[1]*x[2]*x[5]*x[8] + \
x[1]*x[3]*x[5]*x[8] + x[1]*x[4]*x[5]*x[8] + x[2]*x[3]*x[6]*x[8] + \
x[3]*x[4]*x[6]*x[8] + x[2]*x[5]*x[6]*x[8] + x[3]*x[5]*x[6]*x[8] + \
x[4]*x[5]*x[6]*x[8] + x[1]*x[3]*x[7]*x[8] + x[2]*x[3]*x[7]*x[8] + \
x[3]*x[4]*x[7]*x[8] + x[2]*x[5]*x[7]*x[8] + x[3]*x[5]*x[7]*x[8] + \
x[4]*x[5]*x[7]*x[8] + x[3]*x[6]*x[7]*x[8] + x[2]*x[3]*x[4]*x[9] + \
x[2]*x[3]*x[5]*x[9] + x[2]*x[4]*x[5]*x[9] + x[2]*x[3]*x[6]*x[9] + \
x[2]*x[3]*x[8]*x[9] + x[3]*x[4]*x[8]*x[9] + x[2]*x[5]*x[8]*x[9] + \
x[3]*x[5]*x[8]*x[9] + x[4]*x[5]*x[8]*x[9])^(-2 - 3*ep)))/(y^(3*ep)*x[10])
Integration has to be performed up to order 0
Working in region {1, 1, 0, 1, 1, 1, 2, 1, 2, 0}
External degree: 1 - 4*ep
Nothing from this region
Working in region {1, 0, 0, 1, 1, 2, 0, 1, 0, 0}
External degree: 1 - 6*ep
Nothing from this region
Working in region {1, 1, 0, 1, 1, 2, 1, 1, 0, 0}
External degree: -5*ep
Evaluating at order 0
(E^(3*ep*EulerGamma)*(x[2]*x[3]*x[9] + x[3]*x[7]*x[9] + \
x[3]*x[8]*x[9])^(4*ep)*(-2*Gamma[2 + 3*ep]*x[3]*x[8]*x[9] - 3*ep*Gamma[2 + \
3*ep]*x[3]*x[8]*x[9])*(x[1]*x[3]*x[7]*x[8] + x[1]*x[2]*x[3]*x[9] + \
x[1]*x[2]*x[4]*x[9] + x[2]*x[3]*x[4]*x[9] + x[2]*x[3]*x[5]*x[9] + \
x[2]*x[4]*x[5]*x[9] + x[2]*x[3]*x[6]*x[9] + x[1]*x[3]*x[7]*x[9] + \
x[1]*x[4]*x[7]*x[9] + x[3]*x[4]*x[7]*x[9] + x[3]*x[5]*x[7]*x[9] + \
x[4]*x[5]*x[7]*x[9] + x[3]*x[6]*x[7]*x[9] + x[1]*x[2]*x[8]*x[9] + \
x[1]*x[3]*x[8]*x[9] + x[2]*x[3]*x[8]*x[9] + x[1]*x[4]*x[8]*x[9] + \
x[3]*x[4]*x[8]*x[9] + x[2]*x[5]*x[8]*x[9] + x[3]*x[5]*x[8]*x[9] + \
x[4]*x[5]*x[8]*x[9] + x[1]*x[7]*x[8]*x[9] + x[3]*x[7]*x[8]*x[9] + \
x[5]*x[7]*x[8]*x[9])^(-3 - 3*ep))/(y^(5*ep)*x[10])
Integration has to be performed up to order 0
Working in region {0, 1, 0, 1, 1, 1, 2, 1, 1, 0}
External degree: 1 - 5*ep
Nothing from this region
Working in region {1, 1, 0, 1, 1, 1, 2, 0, 1, 0}
External degree: -5*ep
Evaluating at order 0
(E^(3*ep*EulerGamma)*(x[1]*x[3]*x[8] + x[3]*x[6]*x[8] + \
x[3]*x[8]*x[9])^(4*ep)*(-2*Gamma[2 + 3*ep]*x[3]*x[8]*x[9] - 3*ep*Gamma[2 + \
3*ep]*x[3]*x[8]*x[9])*(x[1]*x[2]*x[3]*x[8] + x[1]*x[3]*x[4]*x[8] + \
x[1]*x[2]*x[5]*x[8] + x[1]*x[3]*x[5]*x[8] + x[1]*x[4]*x[5]*x[8] + \
x[2]*x[3]*x[6]*x[8] + x[3]*x[4]*x[6]*x[8] + x[2]*x[5]*x[6]*x[8] + \
x[3]*x[5]*x[6]*x[8] + x[4]*x[5]*x[6]*x[8] + x[1]*x[3]*x[7]*x[8] + \
x[3]*x[6]*x[7]*x[8] + x[2]*x[3]*x[6]*x[9] + x[1]*x[2]*x[8]*x[9] + \
x[1]*x[3]*x[8]*x[9] + x[2]*x[3]*x[8]*x[9] + x[1]*x[4]*x[8]*x[9] + \
x[3]*x[4]*x[8]*x[9] + x[2]*x[5]*x[8]*x[9] + x[3]*x[5]*x[8]*x[9] + \
x[4]*x[5]*x[8]*x[9] + x[2]*x[6]*x[8]*x[9] + x[3]*x[6]*x[8]*x[9] + \
x[4]*x[6]*x[8]*x[9])^(-3 - 3*ep))/(y^(5*ep)*x[10])
Integration has to be performed up to order 0\
\>", "Print",
 CellChangeTimes->{3.874673215769989*^9, 3.8746808218368483`*^9}],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   PanelBox[GridBox[{
      {
       StyleBox[
        StyleBox[
         DynamicBox[ToBoxes[
           FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
           StandardForm],
          ImageSizeCache->{278., {2., 8.}}],
         StripOnInput->False,
         DynamicUpdating->True], "Panel",
        StripOnInput->False,
        Background->None]},
      {
       ItemBox[
        TagBox[
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
              "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
                ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"3", " ", "ep", " ", "EulerGamma"}]], " ", 
               RowBox[{
                RowBox[{"\[LeftSkeleton]", "28", "\[RightSkeleton]"}], "[", 
                RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}], "]"}], 
               " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"x", "[", "1", "]"}], " ", 
                    RowBox[{"x", "[", "2", "]"}], " ", 
                    RowBox[{"x", "[", "3", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"x", "[", "1", "]"}], " ", 
                    RowBox[{"x", "[", "2", "]"}], " ", 
                    RowBox[{"x", "[", "4", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"x", "[", "1", "]"}], " ", 
                    RowBox[{"x", "[", "2", "]"}], " ", 
                    RowBox[{"x", "[", "5", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"x", "[", "1", "]"}], " ", 
                    RowBox[{"x", "[", "2", "]"}], " ", 
                    RowBox[{"x", "[", "6", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"x", "[", "1", "]"}], " ", 
                    RowBox[{"x", "[", "3", "]"}], " ", 
                    RowBox[{"x", "[", "6", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"x", "[", "2", "]"}], " ", 
                    RowBox[{"x", "[", "3", "]"}], " ", 
                    RowBox[{"x", "[", "6", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"x", "[", "1", "]"}], " ", 
                    RowBox[{"x", "[", "4", "]"}], " ", 
                    RowBox[{"x", "[", "6", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"x", "[", "2", "]"}], " ", 
                    RowBox[{"x", "[", "4", "]"}], " ", 
                    RowBox[{"x", "[", "6", "]"}]}], "+", 
                    RowBox[{"\[LeftSkeleton]", "33", "\[RightSkeleton]"}], 
                    "+", 
                    RowBox[{
                    RowBox[{"x", "[", "1", "]"}], " ", 
                    RowBox[{"x", "[", "8", "]"}], " ", 
                    RowBox[{"x", "[", "9", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"x", "[", "2", "]"}], " ", 
                    RowBox[{"x", "[", "8", "]"}], " ", 
                    RowBox[{"x", "[", "9", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"x", "[", "3", "]"}], " ", 
                    RowBox[{"x", "[", "8", "]"}], " ", 
                    RowBox[{"x", "[", "9", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"x", "[", "4", "]"}], " ", 
                    RowBox[{"x", "[", "8", "]"}], " ", 
                    RowBox[{"x", "[", "9", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"x", "[", "5", "]"}], " ", 
                    RowBox[{"x", "[", "8", "]"}], " ", 
                    RowBox[{"x", "[", "9", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"x", "[", "6", "]"}], " ", 
                    RowBox[{"x", "[", "8", "]"}], " ", 
                    RowBox[{"x", "[", "9", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"x", "[", "7", "]"}], " ", 
                    RowBox[{"x", "[", "8", "]"}], " ", 
                    RowBox[{"x", "[", "9", "]"}]}]}], ")"}], 
                   RowBox[{"4", " ", "ep"}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"2", "+", 
                    RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
                    RowBox[{"x", "[", "1", "]"}], " ", 
                    RowBox[{"x", "[", "4", "]"}], " ", 
                    RowBox[{"x", "[", "5", "]"}]}], "+", 
                    RowBox[{"3", " ", "ep", " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"2", "+", 
                    RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
                    RowBox[{"x", "[", "1", "]"}], " ", 
                    RowBox[{"x", "[", "4", "]"}], " ", 
                    RowBox[{"x", "[", "5", "]"}]}], "+", 
                    RowBox[{"\[LeftSkeleton]", "60", "\[RightSkeleton]"}], 
                    "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"2", "+", 
                    RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
                    RowBox[{"x", "[", "7", "]"}], " ", 
                    RowBox[{"x", "[", "8", "]"}], " ", 
                    RowBox[{"x", "[", "9", "]"}]}], "+", 
                    RowBox[{"3", " ", "ep", " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"2", "+", 
                    RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
                    RowBox[{"x", "[", "7", "]"}], " ", 
                    RowBox[{"x", "[", "8", "]"}], " ", 
                    RowBox[{"x", "[", "9", "]"}]}]}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"x", "[", "1", "]"}], " ", 
                    RowBox[{"x", "[", "2", "]"}], " ", 
                    RowBox[{"x", "[", "4", "]"}], " ", 
                    RowBox[{"x", "[", "5", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"x", "[", "1", "]"}], " ", 
                    RowBox[{"x", "[", "2", "]"}], " ", 
                    RowBox[{"x", "[", "5", "]"}], " ", 
                    RowBox[{"x", "[", "6", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"x", "[", "1", "]"}], " ", 
                    RowBox[{"x", "[", "4", "]"}], " ", 
                    RowBox[{"x", "[", "5", "]"}], " ", 
                    RowBox[{"x", "[", "6", "]"}]}], "+", 
                    RowBox[{"\[LeftSkeleton]", "46", "\[RightSkeleton]"}], 
                    "+", 
                    RowBox[{
                    RowBox[{"x", "[", "5", "]"}], " ", 
                    RowBox[{"x", "[", "7", "]"}], " ", 
                    RowBox[{"x", "[", "8", "]"}], " ", 
                    RowBox[{"x", "[", "9", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"x", "[", "6", "]"}], " ", 
                    RowBox[{"x", "[", "7", "]"}], " ", 
                    RowBox[{"x", "[", "8", "]"}], " ", 
                    RowBox[{"x", "[", "9", "]"}]}]}], ")"}], 
                   RowBox[{
                    RowBox[{"-", "3"}], "-", 
                    RowBox[{"3", " ", "ep"}]}]]}], "+", 
                 RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}]}], 
                ")"}]}], "}"}]}], "}"}], ",", 
           RowBox[{"\[LeftSkeleton]", "15", "\[RightSkeleton]"}]}], "}"}],
         Short[#, 5]& ],
        Background->GrayLevel[1],
        BaseStyle->{Deployed -> False},
        Frame->True,
        FrameStyle->GrayLevel[0, 0.2],
        StripOnInput->False]},
      {
       RowBox[{
        ButtonBox[
         StyleBox[
          StyleBox[
           DynamicBox[ToBoxes[
             FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
             StandardForm],
            ImageSizeCache->{49., {1., 8.}}],
           StripOnInput->False,
           DynamicUpdating->True], "Panel",
          StripOnInput->False,
          Background->None],
         Appearance->Automatic,
         ButtonFunction:>OutputSizeLimit`ButtonFunction[
          Identity, 17, 33124230554698694530, 5/2],
         Enabled->True,
         Evaluator->Automatic,
         Method->"Queued"], "\[ThinSpace]", 
        ButtonBox[
         StyleBox[
          StyleBox[
           DynamicBox[ToBoxes[
             FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
             StandardForm],
            ImageSizeCache->{52., {1., 8.}}],
           StripOnInput->False,
           DynamicUpdating->True], "Panel",
          StripOnInput->False,
          Background->None],
         Appearance->Automatic,
         ButtonFunction:>OutputSizeLimit`ButtonFunction[
          Identity, 17, 33124230554698694530, 5 2],
         Enabled->True,
         Evaluator->Automatic,
         Method->"Queued"], "\[ThinSpace]", 
        ButtonBox[
         StyleBox[
          StyleBox[
           DynamicBox[ToBoxes[
             FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
             StandardForm],
            ImageSizeCache->{82., {2., 8.}}],
           StripOnInput->False,
           DynamicUpdating->True], "Panel",
          StripOnInput->False,
          Background->None],
         Appearance->Automatic,
         ButtonFunction:>OutputSizeLimit`ButtonFunction[
          Identity, 17, 33124230554698694530, Infinity],
         Enabled->True,
         Evaluator->Automatic,
         Method->"Queued"], "\[ThinSpace]", 
        ButtonBox[
         StyleBox[
          StyleBox[
           DynamicBox[ToBoxes[
             FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
             StandardForm],
            ImageSizeCache->{74., {1., 8.}}],
           StripOnInput->False,
           DynamicUpdating->True], "Panel",
          StripOnInput->False,
          Background->None],
         Appearance->Automatic,
         ButtonFunction:>FrontEndExecute[{
            FrontEnd`SetOptions[
            FrontEnd`$FrontEnd, 
             FrontEnd`PreferencesSettings -> {"Page" -> "Evaluation"}], 
            FrontEnd`FrontEndToken["PreferencesDialog"]}],
         Evaluator->None,
         Method->"Preemptive"]}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{
      "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
       "RowsIndexed" -> {}},
     GridBoxDividers->{
      "Columns" -> {{False}}, "ColumnsIndexed" -> {}, "Rows" -> {{False}}, 
       "RowsIndexed" -> {}},
     GridBoxItemSize->{
      "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
       "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[1.2]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    DefaultBaseStyle->{},
    FrameMargins->5],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  Out[17]]], "Output",
 CellChangeTimes->{3.8746808426243877`*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell["FiESTA output:", "Text",
 CellChangeTimes->{{3.868544871190385*^9, 3.8685448823066893`*^9}, {
   3.869567774558116*^9, 3.86956777456083*^9}, 3.8695678832509212`*^9, {
   3.8698222934793863`*^9, 3.8698222949896183`*^9}, {3.8746812344405813`*^9, 
   3.8746812393824244`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"FIESTAoutput", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"3", " ", "ep", " ", "EulerGamma"}]], " ", 
         RowBox[{"FIESTA`Private`KronekerDelta", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], "+", 
            RowBox[{"x", "[", "2", "]"}], "+", 
            RowBox[{"x", "[", "3", "]"}], "+", 
            RowBox[{"x", "[", "4", "]"}], "+", 
            RowBox[{"x", "[", "5", "]"}], "+", 
            RowBox[{"x", "[", "6", "]"}], "+", 
            RowBox[{"x", "[", "7", "]"}], "+", 
            RowBox[{"x", "[", "8", "]"}], "+", 
            RowBox[{"x", "[", "9", "]"}]}], ",", "1"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}]}], ")"}], 
             RowBox[{"4", " ", "ep"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "1", "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}]}], "+", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "1", "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "2", "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}]}], "+", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "2", "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "1", "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}], " ", 
               RowBox[{"x", "[", "6", "]"}]}], "+", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "1", "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}], " ", 
               RowBox[{"x", "[", "6", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "2", "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}], " ", 
               RowBox[{"x", "[", "6", "]"}]}], "+", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "2", "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}], " ", 
               RowBox[{"x", "[", "6", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "1", "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}], " ", 
               RowBox[{"x", "[", "7", "]"}]}], "+", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "1", "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}], " ", 
               RowBox[{"x", "[", "7", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "2", "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}], " ", 
               RowBox[{"x", "[", "7", "]"}]}], "+", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "2", "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}], " ", 
               RowBox[{"x", "[", "7", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "1", "]"}], " ", 
               RowBox[{"x", "[", "6", "]"}], " ", 
               RowBox[{"x", "[", "7", "]"}]}], "+", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "1", "]"}], " ", 
               RowBox[{"x", "[", "6", "]"}], " ", 
               RowBox[{"x", "[", "7", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "2", "]"}], " ", 
               RowBox[{"x", "[", "6", "]"}], " ", 
               RowBox[{"x", "[", "7", "]"}]}], "+", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "2", "]"}], " ", 
               RowBox[{"x", "[", "6", "]"}], " ", 
               RowBox[{"x", "[", "7", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "1", "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}]}], "+", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "1", "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "2", "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}]}], "+", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "2", "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}]}], "+", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}], " ", 
               RowBox[{"x", "[", "6", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}]}], "+", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}], " ", 
               RowBox[{"x", "[", "6", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "1", "]"}], " ", 
               RowBox[{"x", "[", "7", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}]}], "+", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "1", "]"}], " ", 
               RowBox[{"x", "[", "7", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "2", "]"}], " ", 
               RowBox[{"x", "[", "7", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}]}], "+", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "2", "]"}], " ", 
               RowBox[{"x", "[", "7", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}], " ", 
               RowBox[{"x", "[", "7", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}]}], "+", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}], " ", 
               RowBox[{"x", "[", "7", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "6", "]"}], " ", 
               RowBox[{"x", "[", "7", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}]}], "+", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "6", "]"}], " ", 
               RowBox[{"x", "[", "7", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "1", "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}], "+", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "1", "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "2", "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}], "+", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "2", "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}], "+", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "1", "]"}], " ", 
               RowBox[{"x", "[", "6", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}], "+", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "1", "]"}], " ", 
               RowBox[{"x", "[", "6", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "2", "]"}], " ", 
               RowBox[{"x", "[", "6", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}], "+", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "2", "]"}], " ", 
               RowBox[{"x", "[", "6", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}], " ", 
               RowBox[{"x", "[", "6", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}], "+", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}], " ", 
               RowBox[{"x", "[", "6", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}], " ", 
               RowBox[{"x", "[", "7", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}], "+", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}], " ", 
               RowBox[{"x", "[", "7", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "6", "]"}], " ", 
               RowBox[{"x", "[", "7", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}], "+", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "6", "]"}], " ", 
               RowBox[{"x", "[", "7", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "1", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}], "+", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "1", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "2", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}], "+", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "2", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "3", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}], "-", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "3", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}], "+", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}], "+", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "6", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}], "+", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "6", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "7", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}], "+", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "7", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}]}], ")"}], 
             RowBox[{
              RowBox[{"-", "3"}], "-", 
              RowBox[{"3", " ", "ep"}]}]]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "1", "]"}], " ", 
               RowBox[{"x", "[", "3", "]"}]}], "-", 
              RowBox[{"4", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "2", "]"}], " ", 
               RowBox[{"x", "[", "3", "]"}]}], "-", 
              RowBox[{"4", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "1", "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}]}], "-", 
              RowBox[{"4", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "2", "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}]}], "-", 
              RowBox[{"4", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "1", "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}]}], "-", 
              RowBox[{"4", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "2", "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}]}], "-", 
              RowBox[{"4", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "1", "]"}], " ", 
               RowBox[{"x", "[", "6", "]"}]}], "-", 
              RowBox[{"4", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "2", "]"}], " ", 
               RowBox[{"x", "[", "6", "]"}]}], "-", 
              RowBox[{"4", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "1", "]"}], " ", 
               RowBox[{"x", "[", "7", "]"}]}], "-", 
              RowBox[{"4", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "2", "]"}], " ", 
               RowBox[{"x", "[", "7", "]"}]}], "-", 
              RowBox[{"4", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "1", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}]}], "-", 
              RowBox[{"4", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "2", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}]}], "-", 
              RowBox[{"4", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "3", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}]}], "-", 
              RowBox[{"4", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}]}], "-", 
              RowBox[{"4", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}]}], "-", 
              RowBox[{"4", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "6", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}]}], "-", 
              RowBox[{"4", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "7", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}]}], "-", 
              RowBox[{"4", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "1", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}], "-", 
              RowBox[{"4", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "2", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}], "-", 
              RowBox[{"4", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "3", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}], "-", 
              RowBox[{"4", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}], "-", 
              RowBox[{"4", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}], "-", 
              RowBox[{"4", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "6", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}], "-", 
              RowBox[{"4", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "7", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}], "-", 
              RowBox[{"16", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}]}], ")"}], 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"4", " ", "ep"}]}]], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}]}], ")"}], 
             RowBox[{
              RowBox[{"-", "2"}], "-", 
              RowBox[{"3", " ", "ep"}]}]]}]}], ")"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "1", ",", "2", ",", "0", ",", "1", ",", "1", ",", "2", ",", "2", ",", 
         "2", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"3", " ", "ep", " ", "EulerGamma"}]], " ", 
         SuperscriptBox["y", 
          RowBox[{
           RowBox[{"-", "3"}], " ", "ep"}]], " ", 
         RowBox[{"FIESTA`Private`KronekerDelta", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], "+", 
            RowBox[{"x", "[", "2", "]"}], "+", 
            RowBox[{"x", "[", "3", "]"}], "+", 
            RowBox[{"x", "[", "4", "]"}], "+", 
            RowBox[{"x", "[", "5", "]"}], "+", 
            RowBox[{"x", "[", "6", "]"}], "+", 
            RowBox[{"x", "[", "7", "]"}], "+", 
            RowBox[{"x", "[", "8", "]"}], "+", 
            RowBox[{"x", "[", "9", "]"}]}], ",", "1"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}]}], ")"}], 
             RowBox[{"4", " ", "ep"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "1", "]"}], " ", 
               RowBox[{"x", "[", "3", "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}]}], "+", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "1", "]"}], " ", 
               RowBox[{"x", "[", "3", "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "1", "]"}], " ", 
               RowBox[{"x", "[", "3", "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}]}], "+", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "1", "]"}], " ", 
               RowBox[{"x", "[", "3", "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "1", "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}]}], "+", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "1", "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "1", "]"}], " ", 
               RowBox[{"x", "[", "3", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}], "+", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "1", "]"}], " ", 
               RowBox[{"x", "[", "3", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "1", "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}], "+", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "1", "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "3", "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}], "+", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "3", "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "3", "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}], "+", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "3", "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}], "+", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "3", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}], "-", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "3", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}]}], ")"}], 
             RowBox[{
              RowBox[{"-", "3"}], "-", 
              RowBox[{"3", " ", "ep"}]}]]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "1", "]"}], " ", 
               RowBox[{"x", "[", "3", "]"}]}], "-", 
              RowBox[{"4", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "3", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}]}], ")"}], 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"4", " ", "ep"}]}]], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}]}], ")"}], 
             RowBox[{
              RowBox[{"-", "2"}], "-", 
              RowBox[{"3", " ", "ep"}]}]]}]}], ")"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "2", ",", "2", ",", "0", ",", "1", ",", "1", ",", "2", ",", "2", ",", 
         "2", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"3", " ", "ep", " ", "EulerGamma"}]], " ", 
         SuperscriptBox["y", 
          RowBox[{
           RowBox[{"-", "2"}], " ", "ep"}]], " ", 
         RowBox[{"FIESTA`Private`KronekerDelta", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], "+", 
            RowBox[{"x", "[", "2", "]"}], "+", 
            RowBox[{"x", "[", "3", "]"}], "+", 
            RowBox[{"x", "[", "4", "]"}], "+", 
            RowBox[{"x", "[", "5", "]"}], "+", 
            RowBox[{"x", "[", "6", "]"}], "+", 
            RowBox[{"x", "[", "7", "]"}], "+", 
            RowBox[{"x", "[", "8", "]"}], "+", 
            RowBox[{"x", "[", "9", "]"}]}], ",", "1"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}]}], ")"}], 
             RowBox[{"4", " ", "ep"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "1", "]"}], " ", 
               RowBox[{"x", "[", "3", "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}]}], "+", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "1", "]"}], " ", 
               RowBox[{"x", "[", "3", "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "2", "]"}], " ", 
               RowBox[{"x", "[", "3", "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}]}], "+", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "2", "]"}], " ", 
               RowBox[{"x", "[", "3", "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "1", "]"}], " ", 
               RowBox[{"x", "[", "3", "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}]}], "+", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "1", "]"}], " ", 
               RowBox[{"x", "[", "3", "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "2", "]"}], " ", 
               RowBox[{"x", "[", "3", "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}]}], "+", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "2", "]"}], " ", 
               RowBox[{"x", "[", "3", "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "1", "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}]}], "+", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "1", "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "2", "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}]}], "+", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "2", "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "3", "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}]}], "+", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "3", "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "3", "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}]}], "+", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "3", "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}]}], "+", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "3", "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}], "+", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "3", "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "3", "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}], "+", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "3", "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}], "+", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "3", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}], "-", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "3", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}]}], ")"}], 
             RowBox[{
              RowBox[{"-", "3"}], "-", 
              RowBox[{"3", " ", "ep"}]}]]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "1", "]"}], " ", 
               RowBox[{"x", "[", "3", "]"}]}], "-", 
              RowBox[{"4", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "2", "]"}], " ", 
               RowBox[{"x", "[", "3", "]"}]}], "-", 
              RowBox[{"4", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "3", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}]}], "-", 
              RowBox[{"4", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "3", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}]}], ")"}], 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"4", " ", "ep"}]}]], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}]}], ")"}], 
             RowBox[{
              RowBox[{"-", "2"}], "-", 
              RowBox[{"3", " ", "ep"}]}]]}]}], ")"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "1", ",", "1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", 
         "1", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"3", " ", "ep", " ", "EulerGamma"}]], " ", 
         SuperscriptBox["y", 
          RowBox[{"-", "ep"}]], " ", 
         RowBox[{"FIESTA`Private`KronekerDelta", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], "+", 
            RowBox[{"x", "[", "2", "]"}], "+", 
            RowBox[{"x", "[", "3", "]"}], "+", 
            RowBox[{"x", "[", "4", "]"}], "+", 
            RowBox[{"x", "[", "5", "]"}], "+", 
            RowBox[{"x", "[", "6", "]"}], "+", 
            RowBox[{"x", "[", "7", "]"}], "+", 
            RowBox[{"x", "[", "8", "]"}], "+", 
            RowBox[{"x", "[", "9", "]"}]}], ",", "1"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}]}], ")"}], 
             RowBox[{"4", " ", "ep"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "1", "]"}], " ", 
               RowBox[{"x", "[", "3", "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}]}], "+", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "1", "]"}], " ", 
               RowBox[{"x", "[", "3", "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "2", "]"}], " ", 
               RowBox[{"x", "[", "3", "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}]}], "+", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "2", "]"}], " ", 
               RowBox[{"x", "[", "3", "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "1", "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}]}], "+", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "1", "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "2", "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}]}], "+", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "2", "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "1", "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}], " ", 
               RowBox[{"x", "[", "6", "]"}]}], "+", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "1", "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}], " ", 
               RowBox[{"x", "[", "6", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "2", "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}], " ", 
               RowBox[{"x", "[", "6", "]"}]}], "+", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "2", "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}], " ", 
               RowBox[{"x", "[", "6", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "1", "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}]}], "+", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "1", "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "2", "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}]}], "+", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "2", "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "3", "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}]}], "+", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "3", "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}]}], "+", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}], " ", 
               RowBox[{"x", "[", "6", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}]}], "+", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}], " ", 
               RowBox[{"x", "[", "6", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "3", "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}], "+", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "3", "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}], "+", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}], " ", 
               RowBox[{"x", "[", "6", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}], "+", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}], " ", 
               RowBox[{"x", "[", "6", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "3", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}], "-", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "3", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}], "+", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}]}], ")"}], 
             RowBox[{
              RowBox[{"-", "3"}], "-", 
              RowBox[{"3", " ", "ep"}]}]]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "1", "]"}], " ", 
               RowBox[{"x", "[", "3", "]"}]}], "-", 
              RowBox[{"4", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "2", "]"}], " ", 
               RowBox[{"x", "[", "3", "]"}]}], "-", 
              RowBox[{"4", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "1", "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}]}], "-", 
              RowBox[{"4", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "2", "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}]}], "-", 
              RowBox[{"4", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "3", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}]}], "-", 
              RowBox[{"4", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}]}], "-", 
              RowBox[{"4", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "3", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}], "-", 
              RowBox[{"4", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}]}], ")"}], 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"4", " ", "ep"}]}]], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}]}], ")"}], 
             RowBox[{
              RowBox[{"-", "2"}], "-", 
              RowBox[{"3", " ", "ep"}]}]]}]}], ")"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "1", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", 
         "1", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"3", " ", "ep", " ", "EulerGamma"}]], " ", 
         SuperscriptBox["y", 
          RowBox[{"-", "ep"}]], " ", 
         RowBox[{"FIESTA`Private`KronekerDelta", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], "+", 
            RowBox[{"x", "[", "2", "]"}], "+", 
            RowBox[{"x", "[", "3", "]"}], "+", 
            RowBox[{"x", "[", "4", "]"}], "+", 
            RowBox[{"x", "[", "5", "]"}], "+", 
            RowBox[{"x", "[", "6", "]"}], "+", 
            RowBox[{"x", "[", "7", "]"}], "+", 
            RowBox[{"x", "[", "8", "]"}], "+", 
            RowBox[{"x", "[", "9", "]"}]}], ",", "1"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}]}], ")"}], 
             RowBox[{"4", " ", "ep"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "1", "]"}], " ", 
               RowBox[{"x", "[", "3", "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}]}], "+", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "1", "]"}], " ", 
               RowBox[{"x", "[", "3", "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "2", "]"}], " ", 
               RowBox[{"x", "[", "3", "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}]}], "+", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "2", "]"}], " ", 
               RowBox[{"x", "[", "3", "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "1", "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}]}], "+", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "1", "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "2", "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}]}], "+", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "2", "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "1", "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}], " ", 
               RowBox[{"x", "[", "7", "]"}]}], "+", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "1", "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}], " ", 
               RowBox[{"x", "[", "7", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "2", "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}], " ", 
               RowBox[{"x", "[", "7", "]"}]}], "+", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "2", "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}], " ", 
               RowBox[{"x", "[", "7", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "3", "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}]}], "+", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "3", "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}]}], "+", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}], " ", 
               RowBox[{"x", "[", "7", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}]}], "+", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}], " ", 
               RowBox[{"x", "[", "7", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "1", "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}], "+", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "1", "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "2", "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}], "+", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "2", "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "3", "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}], "+", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "3", "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}], "+", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}], " ", 
               RowBox[{"x", "[", "7", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}], "+", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}], " ", 
               RowBox[{"x", "[", "7", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "3", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}], "-", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "3", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}], "+", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}]}], ")"}], 
             RowBox[{
              RowBox[{"-", "3"}], "-", 
              RowBox[{"3", " ", "ep"}]}]]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "1", "]"}], " ", 
               RowBox[{"x", "[", "3", "]"}]}], "-", 
              RowBox[{"4", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "2", "]"}], " ", 
               RowBox[{"x", "[", "3", "]"}]}], "-", 
              RowBox[{"4", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "1", "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}]}], "-", 
              RowBox[{"4", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "2", "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}]}], "-", 
              RowBox[{"4", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "3", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}]}], "-", 
              RowBox[{"4", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}]}], "-", 
              RowBox[{"4", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "3", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}], "-", 
              RowBox[{"4", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}]}], ")"}], 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"4", " ", "ep"}]}]], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}]}], ")"}], 
             RowBox[{
              RowBox[{"-", "2"}], "-", 
              RowBox[{"3", " ", "ep"}]}]]}]}], ")"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
         "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"3", " ", "ep", " ", "EulerGamma"}]], " ", 
         SuperscriptBox["y", 
          RowBox[{
           RowBox[{"-", "6"}], " ", "ep"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"2", "+", 
              RowBox[{"3", " ", "ep"}]}], "]"}]}], "-", 
           RowBox[{"3", " ", "ep", " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"2", "+", 
              RowBox[{"3", " ", "ep"}]}], "]"}]}]}], ")"}], " ", 
         RowBox[{"FIESTA`Private`KronekerDelta", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], "+", 
            RowBox[{"x", "[", "2", "]"}], "+", 
            RowBox[{"x", "[", "3", "]"}], "+", 
            RowBox[{"x", "[", "4", "]"}], "+", 
            RowBox[{"x", "[", "5", "]"}], "+", 
            RowBox[{"x", "[", "6", "]"}], "+", 
            RowBox[{"x", "[", "7", "]"}], "+", 
            RowBox[{"x", "[", "8", "]"}], "+", 
            RowBox[{"x", "[", "9", "]"}]}], ",", "1"}], "]"}], " ", 
         RowBox[{"x", "[", "3", "]"}], " ", 
         RowBox[{"x", "[", "8", "]"}], " ", 
         RowBox[{"x", "[", "9", "]"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "3", "]"}], " ", 
            RowBox[{"x", "[", "8", "]"}], " ", 
            RowBox[{"x", "[", "9", "]"}]}], ")"}], 
          RowBox[{"4", " ", "ep"}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"x", "[", "1", "]"}], " ", 
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "7", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "6", "]"}], " ", 
             RowBox[{"x", "[", "7", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "2", "]"}], " ", 
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "6", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "6", "]"}], " ", 
             RowBox[{"x", "[", "7", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "1", "]"}], " ", 
             RowBox[{"x", "[", "2", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "1", "]"}], " ", 
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "2", "]"}], " ", 
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "1", "]"}], " ", 
             RowBox[{"x", "[", "4", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "4", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "2", "]"}], " ", 
             RowBox[{"x", "[", "5", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "5", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "4", "]"}], " ", 
             RowBox[{"x", "[", "5", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "2", "]"}], " ", 
             RowBox[{"x", "[", "6", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "6", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "4", "]"}], " ", 
             RowBox[{"x", "[", "6", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "1", "]"}], " ", 
             RowBox[{"x", "[", "7", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "7", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "5", "]"}], " ", 
             RowBox[{"x", "[", "7", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "6", "]"}], " ", 
             RowBox[{"x", "[", "7", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}]}], ")"}], 
          RowBox[{
           RowBox[{"-", "3"}], "-", 
           RowBox[{"3", " ", "ep"}]}]]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", 
         "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"3", " ", "ep", " ", "EulerGamma"}]], " ", 
         SuperscriptBox["y", 
          RowBox[{
           RowBox[{"-", "3"}], " ", "ep"}]], " ", 
         RowBox[{"FIESTA`Private`KronekerDelta", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], "+", 
            RowBox[{"x", "[", "2", "]"}], "+", 
            RowBox[{"x", "[", "3", "]"}], "+", 
            RowBox[{"x", "[", "4", "]"}], "+", 
            RowBox[{"x", "[", "5", "]"}], "+", 
            RowBox[{"x", "[", "6", "]"}], "+", 
            RowBox[{"x", "[", "7", "]"}], "+", 
            RowBox[{"x", "[", "8", "]"}], "+", 
            RowBox[{"x", "[", "9", "]"}]}], ",", "1"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"x", "[", "2", "]"}], " ", 
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "7", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "2", "]"}], " ", 
             RowBox[{"x", "[", "4", "]"}], " ", 
             RowBox[{"x", "[", "7", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "2", "]"}], " ", 
             RowBox[{"x", "[", "7", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "7", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "4", "]"}], " ", 
             RowBox[{"x", "[", "7", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "2", "]"}], " ", 
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "2", "]"}], " ", 
             RowBox[{"x", "[", "4", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "7", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "4", "]"}], " ", 
             RowBox[{"x", "[", "7", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "2", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "4", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "7", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}]}], ")"}], 
          RowBox[{"4", " ", "ep"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"2", "+", 
              RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
            RowBox[{"x", "[", "2", "]"}], " ", 
            RowBox[{"x", "[", "4", "]"}], " ", 
            RowBox[{"x", "[", "7", "]"}]}], "+", 
           RowBox[{"3", " ", "ep", " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"2", "+", 
              RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
            RowBox[{"x", "[", "2", "]"}], " ", 
            RowBox[{"x", "[", "4", "]"}], " ", 
            RowBox[{"x", "[", "7", "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"2", "+", 
              RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
            RowBox[{"x", "[", "2", "]"}], " ", 
            RowBox[{"x", "[", "7", "]"}], " ", 
            RowBox[{"x", "[", "8", "]"}]}], "+", 
           RowBox[{"3", " ", "ep", " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"2", "+", 
              RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
            RowBox[{"x", "[", "2", "]"}], " ", 
            RowBox[{"x", "[", "7", "]"}], " ", 
            RowBox[{"x", "[", "8", "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"2", "+", 
              RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
            RowBox[{"x", "[", "4", "]"}], " ", 
            RowBox[{"x", "[", "7", "]"}], " ", 
            RowBox[{"x", "[", "8", "]"}]}], "+", 
           RowBox[{"3", " ", "ep", " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"2", "+", 
              RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
            RowBox[{"x", "[", "4", "]"}], " ", 
            RowBox[{"x", "[", "7", "]"}], " ", 
            RowBox[{"x", "[", "8", "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"2", "+", 
              RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
            RowBox[{"x", "[", "2", "]"}], " ", 
            RowBox[{"x", "[", "4", "]"}], " ", 
            RowBox[{"x", "[", "9", "]"}]}], "+", 
           RowBox[{"3", " ", "ep", " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"2", "+", 
              RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
            RowBox[{"x", "[", "2", "]"}], " ", 
            RowBox[{"x", "[", "4", "]"}], " ", 
            RowBox[{"x", "[", "9", "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"2", "+", 
              RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
            RowBox[{"x", "[", "4", "]"}], " ", 
            RowBox[{"x", "[", "7", "]"}], " ", 
            RowBox[{"x", "[", "9", "]"}]}], "+", 
           RowBox[{"3", " ", "ep", " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"2", "+", 
              RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
            RowBox[{"x", "[", "4", "]"}], " ", 
            RowBox[{"x", "[", "7", "]"}], " ", 
            RowBox[{"x", "[", "9", "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"2", "+", 
              RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
            RowBox[{"x", "[", "2", "]"}], " ", 
            RowBox[{"x", "[", "8", "]"}], " ", 
            RowBox[{"x", "[", "9", "]"}]}], "+", 
           RowBox[{"3", " ", "ep", " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"2", "+", 
              RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
            RowBox[{"x", "[", "2", "]"}], " ", 
            RowBox[{"x", "[", "8", "]"}], " ", 
            RowBox[{"x", "[", "9", "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"2", "+", 
              RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
            RowBox[{"x", "[", "3", "]"}], " ", 
            RowBox[{"x", "[", "8", "]"}], " ", 
            RowBox[{"x", "[", "9", "]"}]}], "-", 
           RowBox[{"3", " ", "ep", " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"2", "+", 
              RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
            RowBox[{"x", "[", "3", "]"}], " ", 
            RowBox[{"x", "[", "8", "]"}], " ", 
            RowBox[{"x", "[", "9", "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"2", "+", 
              RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
            RowBox[{"x", "[", "4", "]"}], " ", 
            RowBox[{"x", "[", "8", "]"}], " ", 
            RowBox[{"x", "[", "9", "]"}]}], "+", 
           RowBox[{"3", " ", "ep", " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"2", "+", 
              RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
            RowBox[{"x", "[", "4", "]"}], " ", 
            RowBox[{"x", "[", "8", "]"}], " ", 
            RowBox[{"x", "[", "9", "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"2", "+", 
              RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
            RowBox[{"x", "[", "7", "]"}], " ", 
            RowBox[{"x", "[", "8", "]"}], " ", 
            RowBox[{"x", "[", "9", "]"}]}], "+", 
           RowBox[{"3", " ", "ep", " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"2", "+", 
              RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
            RowBox[{"x", "[", "7", "]"}], " ", 
            RowBox[{"x", "[", "8", "]"}], " ", 
            RowBox[{"x", "[", "9", "]"}]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"x", "[", "1", "]"}], " ", 
             RowBox[{"x", "[", "2", "]"}], " ", 
             RowBox[{"x", "[", "4", "]"}], " ", 
             RowBox[{"x", "[", "7", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "2", "]"}], " ", 
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "4", "]"}], " ", 
             RowBox[{"x", "[", "7", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "2", "]"}], " ", 
             RowBox[{"x", "[", "4", "]"}], " ", 
             RowBox[{"x", "[", "5", "]"}], " ", 
             RowBox[{"x", "[", "7", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "2", "]"}], " ", 
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "6", "]"}], " ", 
             RowBox[{"x", "[", "7", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "2", "]"}], " ", 
             RowBox[{"x", "[", "4", "]"}], " ", 
             RowBox[{"x", "[", "6", "]"}], " ", 
             RowBox[{"x", "[", "7", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "1", "]"}], " ", 
             RowBox[{"x", "[", "2", "]"}], " ", 
             RowBox[{"x", "[", "7", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "1", "]"}], " ", 
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "7", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "2", "]"}], " ", 
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "7", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "1", "]"}], " ", 
             RowBox[{"x", "[", "4", "]"}], " ", 
             RowBox[{"x", "[", "7", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "4", "]"}], " ", 
             RowBox[{"x", "[", "7", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "2", "]"}], " ", 
             RowBox[{"x", "[", "5", "]"}], " ", 
             RowBox[{"x", "[", "7", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "4", "]"}], " ", 
             RowBox[{"x", "[", "5", "]"}], " ", 
             RowBox[{"x", "[", "7", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "2", "]"}], " ", 
             RowBox[{"x", "[", "6", "]"}], " ", 
             RowBox[{"x", "[", "7", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "6", "]"}], " ", 
             RowBox[{"x", "[", "7", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "4", "]"}], " ", 
             RowBox[{"x", "[", "6", "]"}], " ", 
             RowBox[{"x", "[", "7", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "1", "]"}], " ", 
             RowBox[{"x", "[", "2", "]"}], " ", 
             RowBox[{"x", "[", "4", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "2", "]"}], " ", 
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "4", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "2", "]"}], " ", 
             RowBox[{"x", "[", "4", "]"}], " ", 
             RowBox[{"x", "[", "5", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "2", "]"}], " ", 
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "6", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "2", "]"}], " ", 
             RowBox[{"x", "[", "4", "]"}], " ", 
             RowBox[{"x", "[", "6", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "1", "]"}], " ", 
             RowBox[{"x", "[", "4", "]"}], " ", 
             RowBox[{"x", "[", "7", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "4", "]"}], " ", 
             RowBox[{"x", "[", "7", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "4", "]"}], " ", 
             RowBox[{"x", "[", "5", "]"}], " ", 
             RowBox[{"x", "[", "7", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "6", "]"}], " ", 
             RowBox[{"x", "[", "7", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "4", "]"}], " ", 
             RowBox[{"x", "[", "6", "]"}], " ", 
             RowBox[{"x", "[", "7", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "1", "]"}], " ", 
             RowBox[{"x", "[", "2", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "2", "]"}], " ", 
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "1", "]"}], " ", 
             RowBox[{"x", "[", "4", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "4", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "2", "]"}], " ", 
             RowBox[{"x", "[", "5", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "4", "]"}], " ", 
             RowBox[{"x", "[", "5", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "2", "]"}], " ", 
             RowBox[{"x", "[", "6", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "4", "]"}], " ", 
             RowBox[{"x", "[", "6", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "1", "]"}], " ", 
             RowBox[{"x", "[", "7", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "7", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "5", "]"}], " ", 
             RowBox[{"x", "[", "7", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "6", "]"}], " ", 
             RowBox[{"x", "[", "7", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}]}], ")"}], 
          RowBox[{
           RowBox[{"-", "3"}], "-", 
           RowBox[{"3", " ", "ep"}]}]]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1", ",", 
         "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"3", " ", "ep", " ", "EulerGamma"}]], " ", 
         SuperscriptBox["y", 
          RowBox[{
           RowBox[{"-", "3"}], " ", "ep"}]], " ", 
         RowBox[{"FIESTA`Private`KronekerDelta", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], "+", 
            RowBox[{"x", "[", "2", "]"}], "+", 
            RowBox[{"x", "[", "3", "]"}], "+", 
            RowBox[{"x", "[", "4", "]"}], "+", 
            RowBox[{"x", "[", "5", "]"}], "+", 
            RowBox[{"x", "[", "6", "]"}], "+", 
            RowBox[{"x", "[", "7", "]"}], "+", 
            RowBox[{"x", "[", "8", "]"}], "+", 
            RowBox[{"x", "[", "9", "]"}]}], ",", "1"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"x", "[", "1", "]"}], " ", 
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "6", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "1", "]"}], " ", 
             RowBox[{"x", "[", "5", "]"}], " ", 
             RowBox[{"x", "[", "6", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "1", "]"}], " ", 
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "1", "]"}], " ", 
             RowBox[{"x", "[", "5", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "6", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "5", "]"}], " ", 
             RowBox[{"x", "[", "6", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "1", "]"}], " ", 
             RowBox[{"x", "[", "6", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "6", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "5", "]"}], " ", 
             RowBox[{"x", "[", "6", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "1", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "5", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "6", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}]}], ")"}], 
          RowBox[{"4", " ", "ep"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"2", "+", 
              RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
            RowBox[{"x", "[", "1", "]"}], " ", 
            RowBox[{"x", "[", "5", "]"}], " ", 
            RowBox[{"x", "[", "6", "]"}]}], "+", 
           RowBox[{"3", " ", "ep", " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"2", "+", 
              RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
            RowBox[{"x", "[", "1", "]"}], " ", 
            RowBox[{"x", "[", "5", "]"}], " ", 
            RowBox[{"x", "[", "6", "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"2", "+", 
              RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
            RowBox[{"x", "[", "1", "]"}], " ", 
            RowBox[{"x", "[", "5", "]"}], " ", 
            RowBox[{"x", "[", "8", "]"}]}], "+", 
           RowBox[{"3", " ", "ep", " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"2", "+", 
              RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
            RowBox[{"x", "[", "1", "]"}], " ", 
            RowBox[{"x", "[", "5", "]"}], " ", 
            RowBox[{"x", "[", "8", "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"2", "+", 
              RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
            RowBox[{"x", "[", "5", "]"}], " ", 
            RowBox[{"x", "[", "6", "]"}], " ", 
            RowBox[{"x", "[", "8", "]"}]}], "+", 
           RowBox[{"3", " ", "ep", " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"2", "+", 
              RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
            RowBox[{"x", "[", "5", "]"}], " ", 
            RowBox[{"x", "[", "6", "]"}], " ", 
            RowBox[{"x", "[", "8", "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"2", "+", 
              RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
            RowBox[{"x", "[", "1", "]"}], " ", 
            RowBox[{"x", "[", "6", "]"}], " ", 
            RowBox[{"x", "[", "9", "]"}]}], "+", 
           RowBox[{"3", " ", "ep", " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"2", "+", 
              RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
            RowBox[{"x", "[", "1", "]"}], " ", 
            RowBox[{"x", "[", "6", "]"}], " ", 
            RowBox[{"x", "[", "9", "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"2", "+", 
              RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
            RowBox[{"x", "[", "5", "]"}], " ", 
            RowBox[{"x", "[", "6", "]"}], " ", 
            RowBox[{"x", "[", "9", "]"}]}], "+", 
           RowBox[{"3", " ", "ep", " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"2", "+", 
              RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
            RowBox[{"x", "[", "5", "]"}], " ", 
            RowBox[{"x", "[", "6", "]"}], " ", 
            RowBox[{"x", "[", "9", "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"2", "+", 
              RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
            RowBox[{"x", "[", "1", "]"}], " ", 
            RowBox[{"x", "[", "8", "]"}], " ", 
            RowBox[{"x", "[", "9", "]"}]}], "+", 
           RowBox[{"3", " ", "ep", " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"2", "+", 
              RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
            RowBox[{"x", "[", "1", "]"}], " ", 
            RowBox[{"x", "[", "8", "]"}], " ", 
            RowBox[{"x", "[", "9", "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"2", "+", 
              RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
            RowBox[{"x", "[", "3", "]"}], " ", 
            RowBox[{"x", "[", "8", "]"}], " ", 
            RowBox[{"x", "[", "9", "]"}]}], "-", 
           RowBox[{"3", " ", "ep", " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"2", "+", 
              RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
            RowBox[{"x", "[", "3", "]"}], " ", 
            RowBox[{"x", "[", "8", "]"}], " ", 
            RowBox[{"x", "[", "9", "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"2", "+", 
              RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
            RowBox[{"x", "[", "5", "]"}], " ", 
            RowBox[{"x", "[", "8", "]"}], " ", 
            RowBox[{"x", "[", "9", "]"}]}], "+", 
           RowBox[{"3", " ", "ep", " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"2", "+", 
              RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
            RowBox[{"x", "[", "5", "]"}], " ", 
            RowBox[{"x", "[", "8", "]"}], " ", 
            RowBox[{"x", "[", "9", "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"2", "+", 
              RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
            RowBox[{"x", "[", "6", "]"}], " ", 
            RowBox[{"x", "[", "8", "]"}], " ", 
            RowBox[{"x", "[", "9", "]"}]}], "+", 
           RowBox[{"3", " ", "ep", " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"2", "+", 
              RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
            RowBox[{"x", "[", "6", "]"}], " ", 
            RowBox[{"x", "[", "8", "]"}], " ", 
            RowBox[{"x", "[", "9", "]"}]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"x", "[", "1", "]"}], " ", 
             RowBox[{"x", "[", "2", "]"}], " ", 
             RowBox[{"x", "[", "5", "]"}], " ", 
             RowBox[{"x", "[", "6", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "1", "]"}], " ", 
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "5", "]"}], " ", 
             RowBox[{"x", "[", "6", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "1", "]"}], " ", 
             RowBox[{"x", "[", "4", "]"}], " ", 
             RowBox[{"x", "[", "5", "]"}], " ", 
             RowBox[{"x", "[", "6", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "1", "]"}], " ", 
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "6", "]"}], " ", 
             RowBox[{"x", "[", "7", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "1", "]"}], " ", 
             RowBox[{"x", "[", "5", "]"}], " ", 
             RowBox[{"x", "[", "6", "]"}], " ", 
             RowBox[{"x", "[", "7", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "1", "]"}], " ", 
             RowBox[{"x", "[", "2", "]"}], " ", 
             RowBox[{"x", "[", "5", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "1", "]"}], " ", 
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "5", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "1", "]"}], " ", 
             RowBox[{"x", "[", "4", "]"}], " ", 
             RowBox[{"x", "[", "5", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "2", "]"}], " ", 
             RowBox[{"x", "[", "5", "]"}], " ", 
             RowBox[{"x", "[", "6", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "5", "]"}], " ", 
             RowBox[{"x", "[", "6", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "4", "]"}], " ", 
             RowBox[{"x", "[", "5", "]"}], " ", 
             RowBox[{"x", "[", "6", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "1", "]"}], " ", 
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "7", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "1", "]"}], " ", 
             RowBox[{"x", "[", "5", "]"}], " ", 
             RowBox[{"x", "[", "7", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "6", "]"}], " ", 
             RowBox[{"x", "[", "7", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "5", "]"}], " ", 
             RowBox[{"x", "[", "6", "]"}], " ", 
             RowBox[{"x", "[", "7", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "1", "]"}], " ", 
             RowBox[{"x", "[", "2", "]"}], " ", 
             RowBox[{"x", "[", "6", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "1", "]"}], " ", 
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "6", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "2", "]"}], " ", 
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "6", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "1", "]"}], " ", 
             RowBox[{"x", "[", "4", "]"}], " ", 
             RowBox[{"x", "[", "6", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "2", "]"}], " ", 
             RowBox[{"x", "[", "5", "]"}], " ", 
             RowBox[{"x", "[", "6", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "5", "]"}], " ", 
             RowBox[{"x", "[", "6", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "4", "]"}], " ", 
             RowBox[{"x", "[", "5", "]"}], " ", 
             RowBox[{"x", "[", "6", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "1", "]"}], " ", 
             RowBox[{"x", "[", "6", "]"}], " ", 
             RowBox[{"x", "[", "7", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "6", "]"}], " ", 
             RowBox[{"x", "[", "7", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "5", "]"}], " ", 
             RowBox[{"x", "[", "6", "]"}], " ", 
             RowBox[{"x", "[", "7", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "1", "]"}], " ", 
             RowBox[{"x", "[", "2", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "1", "]"}], " ", 
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "1", "]"}], " ", 
             RowBox[{"x", "[", "4", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "2", "]"}], " ", 
             RowBox[{"x", "[", "5", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "5", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "4", "]"}], " ", 
             RowBox[{"x", "[", "5", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "2", "]"}], " ", 
             RowBox[{"x", "[", "6", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "6", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "4", "]"}], " ", 
             RowBox[{"x", "[", "6", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "1", "]"}], " ", 
             RowBox[{"x", "[", "7", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "5", "]"}], " ", 
             RowBox[{"x", "[", "7", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "6", "]"}], " ", 
             RowBox[{"x", "[", "7", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}]}], ")"}], 
          RowBox[{
           RowBox[{"-", "3"}], "-", 
           RowBox[{"3", " ", "ep"}]}]]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", 
         "1", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"3", " ", "ep", " ", "EulerGamma"}]], " ", 
         SuperscriptBox["y", 
          RowBox[{
           RowBox[{"-", "2"}], " ", "ep"}]], " ", 
         RowBox[{"FIESTA`Private`KronekerDelta", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], "+", 
            RowBox[{"x", "[", "2", "]"}], "+", 
            RowBox[{"x", "[", "3", "]"}], "+", 
            RowBox[{"x", "[", "4", "]"}], "+", 
            RowBox[{"x", "[", "5", "]"}], "+", 
            RowBox[{"x", "[", "6", "]"}], "+", 
            RowBox[{"x", "[", "7", "]"}], "+", 
            RowBox[{"x", "[", "8", "]"}], "+", 
            RowBox[{"x", "[", "9", "]"}]}], ",", "1"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}]}], ")"}], 
             RowBox[{"4", " ", "ep"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "1", "]"}], " ", 
               RowBox[{"x", "[", "3", "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}]}], "+", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "1", "]"}], " ", 
               RowBox[{"x", "[", "3", "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "1", "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}]}], "+", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "1", "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "1", "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}], " ", 
               RowBox[{"x", "[", "6", "]"}]}], "+", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "1", "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}], " ", 
               RowBox[{"x", "[", "6", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "1", "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}]}], "+", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "1", "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "1", "]"}], " ", 
               RowBox[{"x", "[", "3", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}], "+", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "1", "]"}], " ", 
               RowBox[{"x", "[", "3", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "1", "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}], "+", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "1", "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "3", "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}], "+", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "3", "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}], "+", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "1", "]"}], " ", 
               RowBox[{"x", "[", "6", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}], "+", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "1", "]"}], " ", 
               RowBox[{"x", "[", "6", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}], " ", 
               RowBox[{"x", "[", "6", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}], "+", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}], " ", 
               RowBox[{"x", "[", "6", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "1", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}], "+", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "1", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "3", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}], "-", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "3", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}], "+", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}]}], ")"}], 
             RowBox[{
              RowBox[{"-", "3"}], "-", 
              RowBox[{"3", " ", "ep"}]}]]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "1", "]"}], " ", 
               RowBox[{"x", "[", "3", "]"}]}], "-", 
              RowBox[{"4", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "1", "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}]}], "-", 
              RowBox[{"4", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "1", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}], "-", 
              RowBox[{"4", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "3", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}], "-", 
              RowBox[{"4", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}]}], ")"}], 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"4", " ", "ep"}]}]], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}]}], ")"}], 
             RowBox[{
              RowBox[{"-", "2"}], "-", 
              RowBox[{"3", " ", "ep"}]}]]}]}], ")"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "2", ",", "2", ",", 
         "1", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"3", " ", "ep", " ", "EulerGamma"}]], " ", 
         SuperscriptBox["y", 
          RowBox[{
           RowBox[{"-", "4"}], " ", "ep"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"2", "+", 
              RowBox[{"3", " ", "ep"}]}], "]"}]}], "-", 
           RowBox[{"3", " ", "ep", " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"2", "+", 
              RowBox[{"3", " ", "ep"}]}], "]"}]}]}], ")"}], " ", 
         RowBox[{"FIESTA`Private`KronekerDelta", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], "+", 
            RowBox[{"x", "[", "2", "]"}], "+", 
            RowBox[{"x", "[", "3", "]"}], "+", 
            RowBox[{"x", "[", "4", "]"}], "+", 
            RowBox[{"x", "[", "5", "]"}], "+", 
            RowBox[{"x", "[", "6", "]"}], "+", 
            RowBox[{"x", "[", "7", "]"}], "+", 
            RowBox[{"x", "[", "8", "]"}], "+", 
            RowBox[{"x", "[", "9", "]"}]}], ",", "1"}], "]"}], " ", 
         RowBox[{"x", "[", "3", "]"}], " ", 
         RowBox[{"x", "[", "8", "]"}], " ", 
         RowBox[{"x", "[", "9", "]"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"x", "[", "1", "]"}], " ", 
             RowBox[{"x", "[", "2", "]"}], " ", 
             RowBox[{"x", "[", "3", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "1", "]"}], " ", 
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "2", "]"}], " ", 
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}]}], ")"}], 
          RowBox[{"4", " ", "ep"}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"x", "[", "1", "]"}], " ", 
             RowBox[{"x", "[", "2", "]"}], " ", 
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "4", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "1", "]"}], " ", 
             RowBox[{"x", "[", "2", "]"}], " ", 
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "5", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "1", "]"}], " ", 
             RowBox[{"x", "[", "2", "]"}], " ", 
             RowBox[{"x", "[", "4", "]"}], " ", 
             RowBox[{"x", "[", "5", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "1", "]"}], " ", 
             RowBox[{"x", "[", "2", "]"}], " ", 
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "1", "]"}], " ", 
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "4", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "1", "]"}], " ", 
             RowBox[{"x", "[", "2", "]"}], " ", 
             RowBox[{"x", "[", "5", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "1", "]"}], " ", 
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "5", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "1", "]"}], " ", 
             RowBox[{"x", "[", "4", "]"}], " ", 
             RowBox[{"x", "[", "5", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "1", "]"}], " ", 
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "7", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "1", "]"}], " ", 
             RowBox[{"x", "[", "2", "]"}], " ", 
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "1", "]"}], " ", 
             RowBox[{"x", "[", "2", "]"}], " ", 
             RowBox[{"x", "[", "4", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "2", "]"}], " ", 
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "4", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "2", "]"}], " ", 
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "5", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "2", "]"}], " ", 
             RowBox[{"x", "[", "4", "]"}], " ", 
             RowBox[{"x", "[", "5", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "2", "]"}], " ", 
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "6", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "1", "]"}], " ", 
             RowBox[{"x", "[", "2", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "1", "]"}], " ", 
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "2", "]"}], " ", 
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "1", "]"}], " ", 
             RowBox[{"x", "[", "4", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "4", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "2", "]"}], " ", 
             RowBox[{"x", "[", "5", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "5", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "4", "]"}], " ", 
             RowBox[{"x", "[", "5", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}]}], ")"}], 
          RowBox[{
           RowBox[{"-", "3"}], "-", 
           RowBox[{"3", " ", "ep"}]}]]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", 
         "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"3", " ", "ep", " ", "EulerGamma"}]], " ", 
         SuperscriptBox["y", 
          RowBox[{
           RowBox[{"-", "2"}], " ", "ep"}]], " ", 
         RowBox[{"FIESTA`Private`KronekerDelta", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], "+", 
            RowBox[{"x", "[", "2", "]"}], "+", 
            RowBox[{"x", "[", "3", "]"}], "+", 
            RowBox[{"x", "[", "4", "]"}], "+", 
            RowBox[{"x", "[", "5", "]"}], "+", 
            RowBox[{"x", "[", "6", "]"}], "+", 
            RowBox[{"x", "[", "7", "]"}], "+", 
            RowBox[{"x", "[", "8", "]"}], "+", 
            RowBox[{"x", "[", "9", "]"}]}], ",", "1"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}]}], ")"}], 
             RowBox[{"4", " ", "ep"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "2", "]"}], " ", 
               RowBox[{"x", "[", "3", "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}]}], "+", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "2", "]"}], " ", 
               RowBox[{"x", "[", "3", "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "2", "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}]}], "+", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "2", "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "2", "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}], " ", 
               RowBox[{"x", "[", "7", "]"}]}], "+", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "2", "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}], " ", 
               RowBox[{"x", "[", "7", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "2", "]"}], " ", 
               RowBox[{"x", "[", "3", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}]}], "+", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "2", "]"}], " ", 
               RowBox[{"x", "[", "3", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "3", "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}]}], "+", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "3", "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "2", "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}]}], "+", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "2", "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}]}], "+", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "2", "]"}], " ", 
               RowBox[{"x", "[", "7", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}]}], "+", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "2", "]"}], " ", 
               RowBox[{"x", "[", "7", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}], " ", 
               RowBox[{"x", "[", "7", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}]}], "+", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}], " ", 
               RowBox[{"x", "[", "7", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "2", "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}], "+", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "2", "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "2", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}], "+", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "2", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "3", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}], "-", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "3", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}], "+", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}]}], ")"}], 
             RowBox[{
              RowBox[{"-", "3"}], "-", 
              RowBox[{"3", " ", "ep"}]}]]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "2", "]"}], " ", 
               RowBox[{"x", "[", "3", "]"}]}], "-", 
              RowBox[{"4", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "2", "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}]}], "-", 
              RowBox[{"4", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "2", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}]}], "-", 
              RowBox[{"4", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "3", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}]}], "-", 
              RowBox[{"4", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}]}], ")"}], 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"4", " ", "ep"}]}]], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}]}], ")"}], 
             RowBox[{
              RowBox[{"-", "2"}], "-", 
              RowBox[{"3", " ", "ep"}]}]]}]}], ")"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "1", ",", "2", ",", "0", ",", "1", ",", "1", ",", "1", ",", "2", ",", 
         "1", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"3", " ", "ep", " ", "EulerGamma"}]], " ", 
         SuperscriptBox["y", 
          RowBox[{
           RowBox[{"-", "4"}], " ", "ep"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"2", "+", 
              RowBox[{"3", " ", "ep"}]}], "]"}]}], "-", 
           RowBox[{"3", " ", "ep", " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"2", "+", 
              RowBox[{"3", " ", "ep"}]}], "]"}]}]}], ")"}], " ", 
         RowBox[{"FIESTA`Private`KronekerDelta", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], "+", 
            RowBox[{"x", "[", "2", "]"}], "+", 
            RowBox[{"x", "[", "3", "]"}], "+", 
            RowBox[{"x", "[", "4", "]"}], "+", 
            RowBox[{"x", "[", "5", "]"}], "+", 
            RowBox[{"x", "[", "6", "]"}], "+", 
            RowBox[{"x", "[", "7", "]"}], "+", 
            RowBox[{"x", "[", "8", "]"}], "+", 
            RowBox[{"x", "[", "9", "]"}]}], ",", "1"}], "]"}], " ", 
         RowBox[{"x", "[", "3", "]"}], " ", 
         RowBox[{"x", "[", "8", "]"}], " ", 
         RowBox[{"x", "[", "9", "]"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"x", "[", "1", "]"}], " ", 
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "6", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "1", "]"}], " ", 
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "6", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "6", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}]}], ")"}], 
          RowBox[{"4", " ", "ep"}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"x", "[", "1", "]"}], " ", 
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "4", "]"}], " ", 
             RowBox[{"x", "[", "6", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "1", "]"}], " ", 
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "5", "]"}], " ", 
             RowBox[{"x", "[", "6", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "1", "]"}], " ", 
             RowBox[{"x", "[", "4", "]"}], " ", 
             RowBox[{"x", "[", "5", "]"}], " ", 
             RowBox[{"x", "[", "6", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "1", "]"}], " ", 
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "6", "]"}], " ", 
             RowBox[{"x", "[", "7", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "1", "]"}], " ", 
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "4", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "1", "]"}], " ", 
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "5", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "1", "]"}], " ", 
             RowBox[{"x", "[", "4", "]"}], " ", 
             RowBox[{"x", "[", "5", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "4", "]"}], " ", 
             RowBox[{"x", "[", "6", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "5", "]"}], " ", 
             RowBox[{"x", "[", "6", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "4", "]"}], " ", 
             RowBox[{"x", "[", "5", "]"}], " ", 
             RowBox[{"x", "[", "6", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "1", "]"}], " ", 
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "7", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "6", "]"}], " ", 
             RowBox[{"x", "[", "7", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "1", "]"}], " ", 
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "6", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "2", "]"}], " ", 
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "6", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "1", "]"}], " ", 
             RowBox[{"x", "[", "4", "]"}], " ", 
             RowBox[{"x", "[", "6", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "4", "]"}], " ", 
             RowBox[{"x", "[", "6", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "5", "]"}], " ", 
             RowBox[{"x", "[", "6", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "4", "]"}], " ", 
             RowBox[{"x", "[", "5", "]"}], " ", 
             RowBox[{"x", "[", "6", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "6", "]"}], " ", 
             RowBox[{"x", "[", "7", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "1", "]"}], " ", 
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "1", "]"}], " ", 
             RowBox[{"x", "[", "4", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "4", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "5", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "4", "]"}], " ", 
             RowBox[{"x", "[", "5", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "6", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "4", "]"}], " ", 
             RowBox[{"x", "[", "6", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}]}], ")"}], 
          RowBox[{
           RowBox[{"-", "3"}], "-", 
           RowBox[{"3", " ", "ep"}]}]]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "2", ",", "1", ",", "0", ",", "1", ",", "1", ",", "2", ",", "1", ",", 
         "1", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"3", " ", "ep", " ", "EulerGamma"}]], " ", 
         SuperscriptBox["y", 
          RowBox[{
           RowBox[{"-", "4"}], " ", "ep"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"2", "+", 
              RowBox[{"3", " ", "ep"}]}], "]"}]}], "-", 
           RowBox[{"3", " ", "ep", " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"2", "+", 
              RowBox[{"3", " ", "ep"}]}], "]"}]}]}], ")"}], " ", 
         RowBox[{"FIESTA`Private`KronekerDelta", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], "+", 
            RowBox[{"x", "[", "2", "]"}], "+", 
            RowBox[{"x", "[", "3", "]"}], "+", 
            RowBox[{"x", "[", "4", "]"}], "+", 
            RowBox[{"x", "[", "5", "]"}], "+", 
            RowBox[{"x", "[", "6", "]"}], "+", 
            RowBox[{"x", "[", "7", "]"}], "+", 
            RowBox[{"x", "[", "8", "]"}], "+", 
            RowBox[{"x", "[", "9", "]"}]}], ",", "1"}], "]"}], " ", 
         RowBox[{"x", "[", "3", "]"}], " ", 
         RowBox[{"x", "[", "8", "]"}], " ", 
         RowBox[{"x", "[", "9", "]"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"x", "[", "2", "]"}], " ", 
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "7", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "7", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "2", "]"}], " ", 
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "7", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}]}], ")"}], 
          RowBox[{"4", " ", "ep"}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"x", "[", "2", "]"}], " ", 
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "4", "]"}], " ", 
             RowBox[{"x", "[", "7", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "2", "]"}], " ", 
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "5", "]"}], " ", 
             RowBox[{"x", "[", "7", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "2", "]"}], " ", 
             RowBox[{"x", "[", "4", "]"}], " ", 
             RowBox[{"x", "[", "5", "]"}], " ", 
             RowBox[{"x", "[", "7", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "2", "]"}], " ", 
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "6", "]"}], " ", 
             RowBox[{"x", "[", "7", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "1", "]"}], " ", 
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "7", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "2", "]"}], " ", 
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "7", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "4", "]"}], " ", 
             RowBox[{"x", "[", "7", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "2", "]"}], " ", 
             RowBox[{"x", "[", "5", "]"}], " ", 
             RowBox[{"x", "[", "7", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "5", "]"}], " ", 
             RowBox[{"x", "[", "7", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "4", "]"}], " ", 
             RowBox[{"x", "[", "5", "]"}], " ", 
             RowBox[{"x", "[", "7", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "6", "]"}], " ", 
             RowBox[{"x", "[", "7", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "2", "]"}], " ", 
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "4", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "2", "]"}], " ", 
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "5", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "2", "]"}], " ", 
             RowBox[{"x", "[", "4", "]"}], " ", 
             RowBox[{"x", "[", "5", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "2", "]"}], " ", 
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "6", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "4", "]"}], " ", 
             RowBox[{"x", "[", "7", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "5", "]"}], " ", 
             RowBox[{"x", "[", "7", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "4", "]"}], " ", 
             RowBox[{"x", "[", "5", "]"}], " ", 
             RowBox[{"x", "[", "7", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "6", "]"}], " ", 
             RowBox[{"x", "[", "7", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "2", "]"}], " ", 
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "4", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "2", "]"}], " ", 
             RowBox[{"x", "[", "5", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "5", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "4", "]"}], " ", 
             RowBox[{"x", "[", "5", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "7", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "5", "]"}], " ", 
             RowBox[{"x", "[", "7", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}]}], ")"}], 
          RowBox[{
           RowBox[{"-", "3"}], "-", 
           RowBox[{"3", " ", "ep"}]}]]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "2", ",", "1", ",", "0", ",", "1", ",", "1", ",", "2", ",", "2", ",", 
         "1", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"3", " ", "ep", " ", "EulerGamma"}]], " ", 
         SuperscriptBox["y", 
          RowBox[{
           RowBox[{"-", "3"}], " ", "ep"}]], " ", 
         RowBox[{"FIESTA`Private`KronekerDelta", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], "+", 
            RowBox[{"x", "[", "2", "]"}], "+", 
            RowBox[{"x", "[", "3", "]"}], "+", 
            RowBox[{"x", "[", "4", "]"}], "+", 
            RowBox[{"x", "[", "5", "]"}], "+", 
            RowBox[{"x", "[", "6", "]"}], "+", 
            RowBox[{"x", "[", "7", "]"}], "+", 
            RowBox[{"x", "[", "8", "]"}], "+", 
            RowBox[{"x", "[", "9", "]"}]}], ",", "1"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}]}], ")"}], 
             RowBox[{"4", " ", "ep"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "2", "]"}], " ", 
               RowBox[{"x", "[", "3", "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}]}], "+", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "2", "]"}], " ", 
               RowBox[{"x", "[", "3", "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "2", "]"}], " ", 
               RowBox[{"x", "[", "3", "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}]}], "+", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "2", "]"}], " ", 
               RowBox[{"x", "[", "3", "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "2", "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}]}], "+", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "2", "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "2", "]"}], " ", 
               RowBox[{"x", "[", "3", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}]}], "+", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "2", "]"}], " ", 
               RowBox[{"x", "[", "3", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "3", "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}]}], "+", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "3", "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "2", "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}]}], "+", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "2", "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "3", "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}]}], "+", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "3", "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}]}], "+", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "4", "]"}], " ", 
               RowBox[{"x", "[", "5", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "3", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}], "-", 
              RowBox[{"3", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "3", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}], " ", 
               RowBox[{"x", "[", "9", "]"}]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}]}], ")"}], 
             RowBox[{
              RowBox[{"-", "3"}], "-", 
              RowBox[{"3", " ", "ep"}]}]]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "2", "]"}], " ", 
               RowBox[{"x", "[", "3", "]"}]}], "-", 
              RowBox[{"4", " ", "ep", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
               RowBox[{"x", "[", "3", "]"}], " ", 
               RowBox[{"x", "[", "8", "]"}]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}]}], ")"}], 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"4", " ", "ep"}]}]], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "1", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "7", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "6", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "2", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "3", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}], "+", 
               RowBox[{
                RowBox[{"x", "[", "4", "]"}], " ", 
                RowBox[{"x", "[", "5", "]"}], " ", 
                RowBox[{"x", "[", "8", "]"}], " ", 
                RowBox[{"x", "[", "9", "]"}]}]}], ")"}], 
             RowBox[{
              RowBox[{"-", "2"}], "-", 
              RowBox[{"3", " ", "ep"}]}]]}]}], ")"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "2", ",", "1", ",", 
         "1", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"3", " ", "ep", " ", "EulerGamma"}]], " ", 
         SuperscriptBox["y", 
          RowBox[{
           RowBox[{"-", "5"}], " ", "ep"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"2", "+", 
              RowBox[{"3", " ", "ep"}]}], "]"}]}], "-", 
           RowBox[{"3", " ", "ep", " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"2", "+", 
              RowBox[{"3", " ", "ep"}]}], "]"}]}]}], ")"}], " ", 
         RowBox[{"FIESTA`Private`KronekerDelta", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], "+", 
            RowBox[{"x", "[", "2", "]"}], "+", 
            RowBox[{"x", "[", "3", "]"}], "+", 
            RowBox[{"x", "[", "4", "]"}], "+", 
            RowBox[{"x", "[", "5", "]"}], "+", 
            RowBox[{"x", "[", "6", "]"}], "+", 
            RowBox[{"x", "[", "7", "]"}], "+", 
            RowBox[{"x", "[", "8", "]"}], "+", 
            RowBox[{"x", "[", "9", "]"}]}], ",", "1"}], "]"}], " ", 
         RowBox[{"x", "[", "3", "]"}], " ", 
         RowBox[{"x", "[", "8", "]"}], " ", 
         RowBox[{"x", "[", "9", "]"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"x", "[", "2", "]"}], " ", 
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "7", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}]}], ")"}], 
          RowBox[{"4", " ", "ep"}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"x", "[", "1", "]"}], " ", 
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "7", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "1", "]"}], " ", 
             RowBox[{"x", "[", "2", "]"}], " ", 
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "1", "]"}], " ", 
             RowBox[{"x", "[", "2", "]"}], " ", 
             RowBox[{"x", "[", "4", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "2", "]"}], " ", 
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "4", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "2", "]"}], " ", 
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "5", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "2", "]"}], " ", 
             RowBox[{"x", "[", "4", "]"}], " ", 
             RowBox[{"x", "[", "5", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "2", "]"}], " ", 
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "6", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "1", "]"}], " ", 
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "7", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "1", "]"}], " ", 
             RowBox[{"x", "[", "4", "]"}], " ", 
             RowBox[{"x", "[", "7", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "4", "]"}], " ", 
             RowBox[{"x", "[", "7", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "5", "]"}], " ", 
             RowBox[{"x", "[", "7", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "4", "]"}], " ", 
             RowBox[{"x", "[", "5", "]"}], " ", 
             RowBox[{"x", "[", "7", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "6", "]"}], " ", 
             RowBox[{"x", "[", "7", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "1", "]"}], " ", 
             RowBox[{"x", "[", "2", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "1", "]"}], " ", 
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "2", "]"}], " ", 
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "1", "]"}], " ", 
             RowBox[{"x", "[", "4", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "4", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "2", "]"}], " ", 
             RowBox[{"x", "[", "5", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "5", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "4", "]"}], " ", 
             RowBox[{"x", "[", "5", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "1", "]"}], " ", 
             RowBox[{"x", "[", "7", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "7", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "5", "]"}], " ", 
             RowBox[{"x", "[", "7", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}]}], ")"}], 
          RowBox[{
           RowBox[{"-", "3"}], "-", 
           RowBox[{"3", " ", "ep"}]}]]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "2", ",", 
         "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"3", " ", "ep", " ", "EulerGamma"}]], " ", 
         SuperscriptBox["y", 
          RowBox[{
           RowBox[{"-", "5"}], " ", "ep"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"2", "+", 
              RowBox[{"3", " ", "ep"}]}], "]"}]}], "-", 
           RowBox[{"3", " ", "ep", " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"2", "+", 
              RowBox[{"3", " ", "ep"}]}], "]"}]}]}], ")"}], " ", 
         RowBox[{"FIESTA`Private`KronekerDelta", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], "+", 
            RowBox[{"x", "[", "2", "]"}], "+", 
            RowBox[{"x", "[", "3", "]"}], "+", 
            RowBox[{"x", "[", "4", "]"}], "+", 
            RowBox[{"x", "[", "5", "]"}], "+", 
            RowBox[{"x", "[", "6", "]"}], "+", 
            RowBox[{"x", "[", "7", "]"}], "+", 
            RowBox[{"x", "[", "8", "]"}], "+", 
            RowBox[{"x", "[", "9", "]"}]}], ",", "1"}], "]"}], " ", 
         RowBox[{"x", "[", "3", "]"}], " ", 
         RowBox[{"x", "[", "8", "]"}], " ", 
         RowBox[{"x", "[", "9", "]"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"x", "[", "1", "]"}], " ", 
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "6", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}]}], ")"}], 
          RowBox[{"4", " ", "ep"}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"x", "[", "1", "]"}], " ", 
             RowBox[{"x", "[", "2", "]"}], " ", 
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "1", "]"}], " ", 
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "4", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "1", "]"}], " ", 
             RowBox[{"x", "[", "2", "]"}], " ", 
             RowBox[{"x", "[", "5", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "1", "]"}], " ", 
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "5", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "1", "]"}], " ", 
             RowBox[{"x", "[", "4", "]"}], " ", 
             RowBox[{"x", "[", "5", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "2", "]"}], " ", 
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "6", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "4", "]"}], " ", 
             RowBox[{"x", "[", "6", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "2", "]"}], " ", 
             RowBox[{"x", "[", "5", "]"}], " ", 
             RowBox[{"x", "[", "6", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "5", "]"}], " ", 
             RowBox[{"x", "[", "6", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "4", "]"}], " ", 
             RowBox[{"x", "[", "5", "]"}], " ", 
             RowBox[{"x", "[", "6", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "1", "]"}], " ", 
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "7", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "6", "]"}], " ", 
             RowBox[{"x", "[", "7", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "2", "]"}], " ", 
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "6", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "1", "]"}], " ", 
             RowBox[{"x", "[", "2", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "1", "]"}], " ", 
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "2", "]"}], " ", 
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "1", "]"}], " ", 
             RowBox[{"x", "[", "4", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "4", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "2", "]"}], " ", 
             RowBox[{"x", "[", "5", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "5", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "4", "]"}], " ", 
             RowBox[{"x", "[", "5", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "2", "]"}], " ", 
             RowBox[{"x", "[", "6", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "6", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "4", "]"}], " ", 
             RowBox[{"x", "[", "6", "]"}], " ", 
             RowBox[{"x", "[", "8", "]"}], " ", 
             RowBox[{"x", "[", "9", "]"}]}]}], ")"}], 
          RowBox[{
           RowBox[{"-", "3"}], "-", 
           RowBox[{"3", " ", "ep"}]}]]}], "}"}]}], "}"}]}], "}"}]}], ";"}]], \
"Input",
 CellChangeTimes->{{3.874673260248803*^9, 3.874673269726611*^9}, 
   3.8746768599100847`*^9}]
}, Closed]],

Cell["\<\
Region 13 as an example of subsequent calculations:\
\>", "Text",
 CellChangeTimes->{{3.8691387227472363`*^9, 3.869138735109414*^9}, 
   3.8691446399942293`*^9, {3.874673456979519*^9, 3.874673463083021*^9}, {
   3.8746786802147017`*^9, 3.874678680565957*^9}, 3.8746810120389442`*^9, {
   3.87468124436683*^9, 3.874681252782578*^9}, 3.874748569141885*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Region13", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"FIESTAoutput", "[", 
      RowBox[{"[", 
       RowBox[{"13", ",", "2", ",", "1"}], "]"}], "]"}], "/.", 
     RowBox[{
      RowBox[{"FIESTA`Private`KronekerDelta", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"x", "[", "6", "]"}], "+", 
         RowBox[{"x", "[", "7", "]"}], "+", 
         RowBox[{"x", "[", "8", "]"}], "+", 
         RowBox[{"x", "[", "9", "]"}]}], ",", "1"}], "]"}], "\[Rule]", 
      "1"}]}], "//", "Simplify"}], "//", "PowerExpand"}]}]], "Input",
 CellChangeTimes->{{3.87467341263948*^9, 3.87467343634159*^9}, {
   3.874673467916843*^9, 3.874673499462586*^9}, {3.874673868572611*^9, 
   3.874673871403739*^9}, {3.874674163218462*^9, 3.8746741639963617`*^9}, 
   3.874674242305277*^9, {3.8746748750223293`*^9, 3.874674878152725*^9}, {
   3.874676798051025*^9, 3.874676802120302*^9}, {3.874676872295237*^9, 
   3.874676904357085*^9}, {3.874677674596072*^9, 3.874677677730845*^9}, {
   3.874677909172489*^9, 3.874677914382854*^9}, 3.874680899996743*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"3", " ", "ep", " ", "EulerGamma"}]]}], " ", 
  RowBox[{"(", 
   RowBox[{"2", "+", 
    RowBox[{"3", " ", "ep"}]}], ")"}], " ", 
  SuperscriptBox["y", 
   RowBox[{
    RowBox[{"-", "4"}], " ", "ep"}]], " ", 
  RowBox[{"Gamma", "[", 
   RowBox[{"2", "+", 
    RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
  SuperscriptBox[
   RowBox[{"x", "[", "3", "]"}], 
   RowBox[{"1", "+", 
    RowBox[{"4", " ", "ep"}]}]], " ", 
  RowBox[{"x", "[", "8", "]"}], " ", 
  RowBox[{"x", "[", "9", "]"}], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], " ", 
      RowBox[{"x", "[", "3", "]"}], " ", 
      RowBox[{"x", "[", "7", "]"}], " ", 
      RowBox[{"x", "[", "8", "]"}]}], "+", 
     RowBox[{
      RowBox[{"x", "[", "3", "]"}], " ", 
      RowBox[{"x", "[", "4", "]"}], " ", 
      RowBox[{"x", "[", "7", "]"}], " ", 
      RowBox[{"x", "[", "8", "]"}]}], "+", 
     RowBox[{
      RowBox[{"x", "[", "3", "]"}], " ", 
      RowBox[{"x", "[", "5", "]"}], " ", 
      RowBox[{"x", "[", "7", "]"}], " ", 
      RowBox[{"x", "[", "8", "]"}]}], "+", 
     RowBox[{
      RowBox[{"x", "[", "4", "]"}], " ", 
      RowBox[{"x", "[", "5", "]"}], " ", 
      RowBox[{"x", "[", "7", "]"}], " ", 
      RowBox[{"x", "[", "8", "]"}]}], "+", 
     RowBox[{
      RowBox[{"x", "[", "3", "]"}], " ", 
      RowBox[{"x", "[", "6", "]"}], " ", 
      RowBox[{"x", "[", "7", "]"}], " ", 
      RowBox[{"x", "[", "8", "]"}]}], "+", 
     RowBox[{
      RowBox[{"x", "[", "3", "]"}], " ", 
      RowBox[{"x", "[", "4", "]"}], " ", 
      RowBox[{"x", "[", "7", "]"}], " ", 
      RowBox[{"x", "[", "9", "]"}]}], "+", 
     RowBox[{
      RowBox[{"x", "[", "3", "]"}], " ", 
      RowBox[{"x", "[", "5", "]"}], " ", 
      RowBox[{"x", "[", "7", "]"}], " ", 
      RowBox[{"x", "[", "9", "]"}]}], "+", 
     RowBox[{
      RowBox[{"x", "[", "4", "]"}], " ", 
      RowBox[{"x", "[", "5", "]"}], " ", 
      RowBox[{"x", "[", "7", "]"}], " ", 
      RowBox[{"x", "[", "9", "]"}]}], "+", 
     RowBox[{
      RowBox[{"x", "[", "3", "]"}], " ", 
      RowBox[{"x", "[", "6", "]"}], " ", 
      RowBox[{"x", "[", "7", "]"}], " ", 
      RowBox[{"x", "[", "9", "]"}]}], "+", 
     RowBox[{
      RowBox[{"x", "[", "3", "]"}], " ", 
      RowBox[{"x", "[", "4", "]"}], " ", 
      RowBox[{"x", "[", "8", "]"}], " ", 
      RowBox[{"x", "[", "9", "]"}]}], "+", 
     RowBox[{
      RowBox[{"x", "[", "3", "]"}], " ", 
      RowBox[{"x", "[", "5", "]"}], " ", 
      RowBox[{"x", "[", "8", "]"}], " ", 
      RowBox[{"x", "[", "9", "]"}]}], "+", 
     RowBox[{
      RowBox[{"x", "[", "4", "]"}], " ", 
      RowBox[{"x", "[", "5", "]"}], " ", 
      RowBox[{"x", "[", "8", "]"}], " ", 
      RowBox[{"x", "[", "9", "]"}]}], "+", 
     RowBox[{
      RowBox[{"x", "[", "3", "]"}], " ", 
      RowBox[{"x", "[", "7", "]"}], " ", 
      RowBox[{"x", "[", "8", "]"}], " ", 
      RowBox[{"x", "[", "9", "]"}]}], "+", 
     RowBox[{
      RowBox[{"x", "[", "5", "]"}], " ", 
      RowBox[{"x", "[", "7", "]"}], " ", 
      RowBox[{"x", "[", "8", "]"}], " ", 
      RowBox[{"x", "[", "9", "]"}]}], "+", 
     RowBox[{
      RowBox[{"x", "[", "2", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"x", "[", "5", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "4", "]"}], "+", 
           RowBox[{"x", "[", "8", "]"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "4", "]"}], "+", 
           RowBox[{"x", "[", "5", "]"}], "+", 
           RowBox[{"x", "[", "6", "]"}], "+", 
           RowBox[{"x", "[", "8", "]"}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "7", "]"}], "+", 
        RowBox[{"x", "[", "9", "]"}]}], ")"}]}]}], ")"}], 
   RowBox[{
    RowBox[{"-", "3"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "ep"}], ")"}]}]], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", "8", "]"}], " ", 
      RowBox[{"x", "[", "9", "]"}]}], "+", 
     RowBox[{
      RowBox[{"x", "[", "2", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "7", "]"}], "+", 
        RowBox[{"x", "[", "9", "]"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"x", "[", "7", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "8", "]"}], "+", 
        RowBox[{"x", "[", "9", "]"}]}], ")"}]}]}], ")"}], 
   RowBox[{"4", " ", "ep"}]]}]], "Output",
 CellChangeTimes->{{3.874673414492097*^9, 3.874673436732243*^9}, {
   3.8746734694130383`*^9, 3.8746735003558598`*^9}, 3.874673880953*^9, {
   3.874674239998282*^9, 3.874674243187085*^9}, 3.8746748790995817`*^9, 
   3.874676435562625*^9, 3.87467680848636*^9, {3.8746768752427187`*^9, 
   3.874676919715798*^9}, 3.874677681364079*^9, {3.874677912444713*^9, 
   3.874677916614644*^9}, {3.8746808834722424`*^9, 3.874680901668169*^9}}]
}, Closed]],

Cell["\<\
Split-up this input into components Ini = {Gammas=pref, monomials=mon, \
functions=Fun, deltacondition} to feed into MBcreate:\
\>", "Text",
 CellChangeTimes->{{3.874678743998097*^9, 3.874678813045219*^9}, {
  3.8746809378157473`*^9, 3.874680944135564*^9}, {3.874748010047036*^9, 
  3.874748024678594*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"mon", "=", 
   RowBox[{
    RowBox[{"Cases", "[", 
     RowBox[{
      RowBox[{"List", "@@", "Region13"}], ",", 
      RowBox[{
       RowBox[{"x", "[", "___", "]"}], "^", "a_."}]}], "]"}], "/.", 
    RowBox[{"List", "\[Rule]", "Times"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Y", "=", 
   RowBox[{
    RowBox[{"Cases", "[", 
     RowBox[{
      RowBox[{"List", "@@", "Region13"}], ",", 
      RowBox[{"y", "^", "a_."}]}], "]"}], "/.", 
    RowBox[{"List", "\[Rule]", "Times"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pref", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{"Region13", "/", "mon"}], "]"}], "/.", 
       RowBox[{
        RowBox[{"x", "[", "__", "]"}], "\[Rule]", "0"}]}], "/.", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0", "^", "_"}], ")"}], "\[Rule]", "1"}]}], ")"}], "/", 
    "Y"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fun", "=", 
   RowBox[{"List", "@@", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Region13", "/", "mon"}], "/", "pref"}], "/", "Y"}], ")"}]}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Fun", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"List", "@@", 
      RowBox[{"fun", "[", 
       RowBox[{"[", "i", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "fun", "]"}]}], "}"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.8746744492823973`*^9, 3.874674455745534*^9}, {
  3.87467459391735*^9, 3.874674597067679*^9}, {3.87467469120232*^9, 
  3.874674765356697*^9}, {3.874674894309845*^9, 3.874674934961898*^9}, {
  3.874676080397554*^9, 3.874676081274763*^9}, {3.874676147314315*^9, 
  3.874676162705913*^9}, {3.874676309478757*^9, 3.874676349260811*^9}, {
  3.874676908278967*^9, 3.874676912727522*^9}, {3.874677099377102*^9, 
  3.874677129691493*^9}, {3.8746772095417433`*^9, 3.874677233365321*^9}, {
  3.874677450448571*^9, 3.874677458791971*^9}, {3.8746777019951897`*^9, 
  3.874677710057766*^9}, {3.874677927901301*^9, 3.8746779360226927`*^9}}],

Cell["\<\
Introduce additional analytic regularization (pref is accounted for at the \
very end):\
\>", "Text",
 CellChangeTimes->{{3.874678743998097*^9, 3.874678813045219*^9}, {
  3.8746788866571207`*^9, 3.874678912577423*^9}, {3.874681278669654*^9, 
  3.874681279045784*^9}, {3.874748038942197*^9, 3.874748046845837*^9}, {
  3.8747490381338243`*^9, 3.8747490411017017`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ini", "=", 
  RowBox[{"{", 
   RowBox[{"1", ",", 
    RowBox[{"mon", "*", " ", 
     RowBox[{"Product", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"x", "[", "i", "]"}], "^", 
        RowBox[{"la", "[", "i", "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "9"}], "}"}]}], "]"}]}], ",", "Fun", ",", 
    "False"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.874676246724217*^9, 3.8746762881244793`*^9}, 
   3.874676496661644*^9, {3.874676567315487*^9, 3.874676568387141*^9}, {
   3.87467665120188*^9, 3.874676655233254*^9}, {3.874677482768466*^9, 
   3.874677483875022*^9}, {3.8746775906764717`*^9, 3.874677591979947*^9}, {
   3.874677944218301*^9, 3.87467796947123*^9}, {3.874747556278607*^9, 
   3.874747557311124*^9}, 3.874747992162428*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"x", "[", "1", "]"}], 
     RowBox[{"la", "[", "1", "]"}]], " ", 
    SuperscriptBox[
     RowBox[{"x", "[", "2", "]"}], 
     RowBox[{"la", "[", "2", "]"}]], " ", 
    SuperscriptBox[
     RowBox[{"x", "[", "3", "]"}], 
     RowBox[{"1", "+", 
      RowBox[{"4", " ", "ep"}], "+", 
      RowBox[{"la", "[", "3", "]"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"x", "[", "4", "]"}], 
     RowBox[{"la", "[", "4", "]"}]], " ", 
    SuperscriptBox[
     RowBox[{"x", "[", "5", "]"}], 
     RowBox[{"la", "[", "5", "]"}]], " ", 
    SuperscriptBox[
     RowBox[{"x", "[", "6", "]"}], 
     RowBox[{"la", "[", "6", "]"}]], " ", 
    SuperscriptBox[
     RowBox[{"x", "[", "7", "]"}], 
     RowBox[{"la", "[", "7", "]"}]], " ", 
    SuperscriptBox[
     RowBox[{"x", "[", "8", "]"}], 
     RowBox[{"1", "+", 
      RowBox[{"la", "[", "8", "]"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"x", "[", "9", "]"}], 
     RowBox[{"1", "+", 
      RowBox[{"la", "[", "9", "]"}]}]]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], " ", 
         RowBox[{"x", "[", "3", "]"}], " ", 
         RowBox[{"x", "[", "7", "]"}], " ", 
         RowBox[{"x", "[", "8", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], " ", 
         RowBox[{"x", "[", "4", "]"}], " ", 
         RowBox[{"x", "[", "7", "]"}], " ", 
         RowBox[{"x", "[", "8", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], " ", 
         RowBox[{"x", "[", "5", "]"}], " ", 
         RowBox[{"x", "[", "7", "]"}], " ", 
         RowBox[{"x", "[", "8", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], " ", 
         RowBox[{"x", "[", "5", "]"}], " ", 
         RowBox[{"x", "[", "7", "]"}], " ", 
         RowBox[{"x", "[", "8", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], " ", 
         RowBox[{"x", "[", "6", "]"}], " ", 
         RowBox[{"x", "[", "7", "]"}], " ", 
         RowBox[{"x", "[", "8", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], " ", 
         RowBox[{"x", "[", "4", "]"}], " ", 
         RowBox[{"x", "[", "7", "]"}], " ", 
         RowBox[{"x", "[", "9", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], " ", 
         RowBox[{"x", "[", "5", "]"}], " ", 
         RowBox[{"x", "[", "7", "]"}], " ", 
         RowBox[{"x", "[", "9", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], " ", 
         RowBox[{"x", "[", "5", "]"}], " ", 
         RowBox[{"x", "[", "7", "]"}], " ", 
         RowBox[{"x", "[", "9", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], " ", 
         RowBox[{"x", "[", "6", "]"}], " ", 
         RowBox[{"x", "[", "7", "]"}], " ", 
         RowBox[{"x", "[", "9", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], " ", 
         RowBox[{"x", "[", "4", "]"}], " ", 
         RowBox[{"x", "[", "8", "]"}], " ", 
         RowBox[{"x", "[", "9", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], " ", 
         RowBox[{"x", "[", "5", "]"}], " ", 
         RowBox[{"x", "[", "8", "]"}], " ", 
         RowBox[{"x", "[", "9", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], " ", 
         RowBox[{"x", "[", "5", "]"}], " ", 
         RowBox[{"x", "[", "8", "]"}], " ", 
         RowBox[{"x", "[", "9", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], " ", 
         RowBox[{"x", "[", "7", "]"}], " ", 
         RowBox[{"x", "[", "8", "]"}], " ", 
         RowBox[{"x", "[", "9", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "5", "]"}], " ", 
         RowBox[{"x", "[", "7", "]"}], " ", 
         RowBox[{"x", "[", "8", "]"}], " ", 
         RowBox[{"x", "[", "9", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"x", "[", "5", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "4", "]"}], "+", 
              RowBox[{"x", "[", "8", "]"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"x", "[", "3", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "4", "]"}], "+", 
              RowBox[{"x", "[", "5", "]"}], "+", 
              RowBox[{"x", "[", "6", "]"}], "+", 
              RowBox[{"x", "[", "8", "]"}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "7", "]"}], "+", 
           RowBox[{"x", "[", "9", "]"}]}], ")"}]}]}], ",", 
       RowBox[{
        RowBox[{"-", "3"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "ep"}], ")"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"x", "[", "8", "]"}], " ", 
         RowBox[{"x", "[", "9", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "7", "]"}], "+", 
           RowBox[{"x", "[", "9", "]"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "7", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "8", "]"}], "+", 
           RowBox[{"x", "[", "9", "]"}]}], ")"}]}]}], ",", 
       RowBox[{"4", " ", "ep"}]}], "}"}]}], "}"}], ",", "False"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.874676288637768*^9, 3.874676353401676*^9, 3.8746764420228043`*^9, 
   3.8746764972690287`*^9, 3.8746765689195957`*^9, 3.874676655889756*^9, 
   3.8746774902157803`*^9, 3.874677592712153*^9, 3.874677714582199*^9, 
   3.87467793908039*^9, {3.8746779703856983`*^9, 3.874677982019619*^9}, 
   3.874680909693334*^9, 3.874747558523716*^9, 3.874748051371539*^9, 
   3.874748082557386*^9}]
}, Closed]],

Cell["Run MBcreate:", "Text",
 CellChangeTimes->{{3.874678743998097*^9, 3.874678813045219*^9}, {
  3.8746788866571207`*^9, 3.874678912577423*^9}, {3.874680930617537*^9, 
  3.874680934409566*^9}, {3.874748433215088*^9, 3.8747484351897383`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MBcreate", "[", 
  RowBox[{"Ini", ",", 
   RowBox[{"Verbose", "\[Rule]", "True"}]}], "]"}]], "Input",
 CellChangeTimes->{3.874676361988791*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"x", "[", "1", "]"}], 
     RowBox[{"la", "[", "1", "]"}]], " ", 
    SuperscriptBox[
     RowBox[{"x", "[", "2", "]"}], 
     RowBox[{"la", "[", "2", "]"}]], " ", 
    SuperscriptBox[
     RowBox[{"x", "[", "3", "]"}], 
     RowBox[{"1", "+", 
      RowBox[{"4", " ", "ep"}], "+", 
      RowBox[{"la", "[", "3", "]"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"x", "[", "4", "]"}], 
     RowBox[{"la", "[", "4", "]"}]], " ", 
    SuperscriptBox[
     RowBox[{"x", "[", "5", "]"}], 
     RowBox[{"la", "[", "5", "]"}]], " ", 
    SuperscriptBox[
     RowBox[{"x", "[", "6", "]"}], 
     RowBox[{"la", "[", "6", "]"}]], " ", 
    SuperscriptBox[
     RowBox[{"x", "[", "7", "]"}], 
     RowBox[{"la", "[", "7", "]"}]], " ", 
    SuperscriptBox[
     RowBox[{"x", "[", "8", "]"}], 
     RowBox[{"1", "+", 
      RowBox[{"la", "[", "8", "]"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"x", "[", "9", "]"}], 
     RowBox[{"1", "+", 
      RowBox[{"la", "[", "9", "]"}]}]]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], " ", 
         RowBox[{"x", "[", "3", "]"}], " ", 
         RowBox[{"x", "[", "4", "]"}], " ", 
         RowBox[{"x", "[", "7", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], " ", 
         RowBox[{"x", "[", "3", "]"}], " ", 
         RowBox[{"x", "[", "5", "]"}], " ", 
         RowBox[{"x", "[", "7", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], " ", 
         RowBox[{"x", "[", "4", "]"}], " ", 
         RowBox[{"x", "[", "5", "]"}], " ", 
         RowBox[{"x", "[", "7", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], " ", 
         RowBox[{"x", "[", "3", "]"}], " ", 
         RowBox[{"x", "[", "6", "]"}], " ", 
         RowBox[{"x", "[", "7", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], " ", 
         RowBox[{"x", "[", "3", "]"}], " ", 
         RowBox[{"x", "[", "7", "]"}], " ", 
         RowBox[{"x", "[", "8", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], " ", 
         RowBox[{"x", "[", "3", "]"}], " ", 
         RowBox[{"x", "[", "7", "]"}], " ", 
         RowBox[{"x", "[", "8", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], " ", 
         RowBox[{"x", "[", "4", "]"}], " ", 
         RowBox[{"x", "[", "7", "]"}], " ", 
         RowBox[{"x", "[", "8", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], " ", 
         RowBox[{"x", "[", "5", "]"}], " ", 
         RowBox[{"x", "[", "7", "]"}], " ", 
         RowBox[{"x", "[", "8", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], " ", 
         RowBox[{"x", "[", "5", "]"}], " ", 
         RowBox[{"x", "[", "7", "]"}], " ", 
         RowBox[{"x", "[", "8", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], " ", 
         RowBox[{"x", "[", "5", "]"}], " ", 
         RowBox[{"x", "[", "7", "]"}], " ", 
         RowBox[{"x", "[", "8", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], " ", 
         RowBox[{"x", "[", "6", "]"}], " ", 
         RowBox[{"x", "[", "7", "]"}], " ", 
         RowBox[{"x", "[", "8", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], " ", 
         RowBox[{"x", "[", "3", "]"}], " ", 
         RowBox[{"x", "[", "4", "]"}], " ", 
         RowBox[{"x", "[", "9", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], " ", 
         RowBox[{"x", "[", "3", "]"}], " ", 
         RowBox[{"x", "[", "5", "]"}], " ", 
         RowBox[{"x", "[", "9", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], " ", 
         RowBox[{"x", "[", "4", "]"}], " ", 
         RowBox[{"x", "[", "5", "]"}], " ", 
         RowBox[{"x", "[", "9", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], " ", 
         RowBox[{"x", "[", "3", "]"}], " ", 
         RowBox[{"x", "[", "6", "]"}], " ", 
         RowBox[{"x", "[", "9", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], " ", 
         RowBox[{"x", "[", "4", "]"}], " ", 
         RowBox[{"x", "[", "7", "]"}], " ", 
         RowBox[{"x", "[", "9", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], " ", 
         RowBox[{"x", "[", "5", "]"}], " ", 
         RowBox[{"x", "[", "7", "]"}], " ", 
         RowBox[{"x", "[", "9", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], " ", 
         RowBox[{"x", "[", "5", "]"}], " ", 
         RowBox[{"x", "[", "7", "]"}], " ", 
         RowBox[{"x", "[", "9", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], " ", 
         RowBox[{"x", "[", "6", "]"}], " ", 
         RowBox[{"x", "[", "7", "]"}], " ", 
         RowBox[{"x", "[", "9", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], " ", 
         RowBox[{"x", "[", "3", "]"}], " ", 
         RowBox[{"x", "[", "8", "]"}], " ", 
         RowBox[{"x", "[", "9", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], " ", 
         RowBox[{"x", "[", "4", "]"}], " ", 
         RowBox[{"x", "[", "8", "]"}], " ", 
         RowBox[{"x", "[", "9", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], " ", 
         RowBox[{"x", "[", "5", "]"}], " ", 
         RowBox[{"x", "[", "8", "]"}], " ", 
         RowBox[{"x", "[", "9", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], " ", 
         RowBox[{"x", "[", "5", "]"}], " ", 
         RowBox[{"x", "[", "8", "]"}], " ", 
         RowBox[{"x", "[", "9", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], " ", 
         RowBox[{"x", "[", "5", "]"}], " ", 
         RowBox[{"x", "[", "8", "]"}], " ", 
         RowBox[{"x", "[", "9", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], " ", 
         RowBox[{"x", "[", "7", "]"}], " ", 
         RowBox[{"x", "[", "8", "]"}], " ", 
         RowBox[{"x", "[", "9", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "5", "]"}], " ", 
         RowBox[{"x", "[", "7", "]"}], " ", 
         RowBox[{"x", "[", "8", "]"}], " ", 
         RowBox[{"x", "[", "9", "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"-", "3"}], "-", 
        RowBox[{"3", " ", "ep"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], " ", 
         RowBox[{"x", "[", "7", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "7", "]"}], " ", 
         RowBox[{"x", "[", "8", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], " ", 
         RowBox[{"x", "[", "9", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "7", "]"}], " ", 
         RowBox[{"x", "[", "9", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "8", "]"}], " ", 
         RowBox[{"x", "[", "9", "]"}]}]}], ",", 
       RowBox[{"4", " ", "ep"}]}], "}"}]}], "}"}], ",", "False"}], 
  "}"}]], "Print",
 CellChangeTimes->{
  3.8746774950472307`*^9, 3.874677593895155*^9, 3.874677989805924*^9, 
   3.8746809138623943`*^9, 3.87474756309019*^9, {3.8747480564238243`*^9, 
   3.8747480841735992`*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integration: \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["Integration: ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8746774950472307`*^9, 3.874677593895155*^9, 3.874677989805924*^9, 
   3.8746809138623943`*^9, 3.87474756309019*^9, {3.8747480564238243`*^9, 
   3.874748084531865*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{"2", "+", 
       RowBox[{"3", " ", "ep"}], "-", 
       RowBox[{"la", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", 
       RowBox[{"la", "[", "1", "]"}]}], "]"}]}], 
    RowBox[{"Gamma", "[", 
     RowBox[{"3", "+", 
      RowBox[{"3", " ", "ep"}]}], "]"}]], ",", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"x", "[", "2", "]"}], 
     RowBox[{"la", "[", "2", "]"}]], " ", 
    SuperscriptBox[
     RowBox[{"x", "[", "3", "]"}], 
     RowBox[{
      RowBox[{"4", " ", "ep"}], "-", 
      RowBox[{"la", "[", "1", "]"}], "+", 
      RowBox[{"la", "[", "3", "]"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"x", "[", "4", "]"}], 
     RowBox[{"la", "[", "4", "]"}]], " ", 
    SuperscriptBox[
     RowBox[{"x", "[", "5", "]"}], 
     RowBox[{"la", "[", "5", "]"}]], " ", 
    SuperscriptBox[
     RowBox[{"x", "[", "6", "]"}], 
     RowBox[{"la", "[", "6", "]"}]], " ", 
    SuperscriptBox[
     RowBox[{"x", "[", "7", "]"}], 
     RowBox[{
      RowBox[{"-", "1"}], "-", 
      RowBox[{"la", "[", "1", "]"}], "+", 
      RowBox[{"la", "[", "7", "]"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"x", "[", "8", "]"}], 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"la", "[", "1", "]"}]}], "+", 
      RowBox[{"la", "[", "8", "]"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"x", "[", "9", "]"}], 
     RowBox[{"1", "+", 
      RowBox[{"la", "[", "9", "]"}]}]]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], " ", 
         RowBox[{"x", "[", "3", "]"}], " ", 
         RowBox[{"x", "[", "4", "]"}], " ", 
         RowBox[{"x", "[", "7", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], " ", 
         RowBox[{"x", "[", "3", "]"}], " ", 
         RowBox[{"x", "[", "5", "]"}], " ", 
         RowBox[{"x", "[", "7", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], " ", 
         RowBox[{"x", "[", "4", "]"}], " ", 
         RowBox[{"x", "[", "5", "]"}], " ", 
         RowBox[{"x", "[", "7", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], " ", 
         RowBox[{"x", "[", "3", "]"}], " ", 
         RowBox[{"x", "[", "6", "]"}], " ", 
         RowBox[{"x", "[", "7", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], " ", 
         RowBox[{"x", "[", "3", "]"}], " ", 
         RowBox[{"x", "[", "7", "]"}], " ", 
         RowBox[{"x", "[", "8", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], " ", 
         RowBox[{"x", "[", "4", "]"}], " ", 
         RowBox[{"x", "[", "7", "]"}], " ", 
         RowBox[{"x", "[", "8", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], " ", 
         RowBox[{"x", "[", "5", "]"}], " ", 
         RowBox[{"x", "[", "7", "]"}], " ", 
         RowBox[{"x", "[", "8", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], " ", 
         RowBox[{"x", "[", "5", "]"}], " ", 
         RowBox[{"x", "[", "7", "]"}], " ", 
         RowBox[{"x", "[", "8", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], " ", 
         RowBox[{"x", "[", "5", "]"}], " ", 
         RowBox[{"x", "[", "7", "]"}], " ", 
         RowBox[{"x", "[", "8", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], " ", 
         RowBox[{"x", "[", "6", "]"}], " ", 
         RowBox[{"x", "[", "7", "]"}], " ", 
         RowBox[{"x", "[", "8", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], " ", 
         RowBox[{"x", "[", "3", "]"}], " ", 
         RowBox[{"x", "[", "4", "]"}], " ", 
         RowBox[{"x", "[", "9", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], " ", 
         RowBox[{"x", "[", "3", "]"}], " ", 
         RowBox[{"x", "[", "5", "]"}], " ", 
         RowBox[{"x", "[", "9", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], " ", 
         RowBox[{"x", "[", "4", "]"}], " ", 
         RowBox[{"x", "[", "5", "]"}], " ", 
         RowBox[{"x", "[", "9", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], " ", 
         RowBox[{"x", "[", "3", "]"}], " ", 
         RowBox[{"x", "[", "6", "]"}], " ", 
         RowBox[{"x", "[", "9", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], " ", 
         RowBox[{"x", "[", "4", "]"}], " ", 
         RowBox[{"x", "[", "7", "]"}], " ", 
         RowBox[{"x", "[", "9", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], " ", 
         RowBox[{"x", "[", "5", "]"}], " ", 
         RowBox[{"x", "[", "7", "]"}], " ", 
         RowBox[{"x", "[", "9", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], " ", 
         RowBox[{"x", "[", "5", "]"}], " ", 
         RowBox[{"x", "[", "7", "]"}], " ", 
         RowBox[{"x", "[", "9", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], " ", 
         RowBox[{"x", "[", "6", "]"}], " ", 
         RowBox[{"x", "[", "7", "]"}], " ", 
         RowBox[{"x", "[", "9", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], " ", 
         RowBox[{"x", "[", "3", "]"}], " ", 
         RowBox[{"x", "[", "8", "]"}], " ", 
         RowBox[{"x", "[", "9", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], " ", 
         RowBox[{"x", "[", "4", "]"}], " ", 
         RowBox[{"x", "[", "8", "]"}], " ", 
         RowBox[{"x", "[", "9", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], " ", 
         RowBox[{"x", "[", "5", "]"}], " ", 
         RowBox[{"x", "[", "8", "]"}], " ", 
         RowBox[{"x", "[", "9", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], " ", 
         RowBox[{"x", "[", "5", "]"}], " ", 
         RowBox[{"x", "[", "8", "]"}], " ", 
         RowBox[{"x", "[", "9", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], " ", 
         RowBox[{"x", "[", "5", "]"}], " ", 
         RowBox[{"x", "[", "8", "]"}], " ", 
         RowBox[{"x", "[", "9", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], " ", 
         RowBox[{"x", "[", "7", "]"}], " ", 
         RowBox[{"x", "[", "8", "]"}], " ", 
         RowBox[{"x", "[", "9", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "5", "]"}], " ", 
         RowBox[{"x", "[", "7", "]"}], " ", 
         RowBox[{"x", "[", "8", "]"}], " ", 
         RowBox[{"x", "[", "9", "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"-", "2"}], "-", 
        RowBox[{"3", " ", "ep"}], "+", 
        RowBox[{"la", "[", "1", "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], " ", 
         RowBox[{"x", "[", "7", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "7", "]"}], " ", 
         RowBox[{"x", "[", "8", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], " ", 
         RowBox[{"x", "[", "9", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "7", "]"}], " ", 
         RowBox[{"x", "[", "9", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "8", "]"}], " ", 
         RowBox[{"x", "[", "9", "]"}]}]}], ",", 
       RowBox[{"4", " ", "ep"}]}], "}"}]}], "}"}], ",", "False"}], 
  "}"}]], "Print",
 CellChangeTimes->{
  3.8746774950472307`*^9, 3.874677593895155*^9, 3.874677989805924*^9, 
   3.8746809138623943`*^9, 3.87474756309019*^9, {3.8747480564238243`*^9, 
   3.8747480845342216`*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integration: \"\>", "\[InvisibleSpace]", "3"}],
  SequenceForm["Integration: ", 3],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8746774950472307`*^9, 3.874677593895155*^9, 3.874677989805924*^9, 
   3.8746809138623943`*^9, 3.87474756309019*^9, {3.8747480564238243`*^9, 
   3.874748084830327*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", 
       RowBox[{"la", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "-", "ep", "-", 
       RowBox[{"la", "[", "3", "]"}]}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", 
       RowBox[{"4", " ", "ep"}], "-", 
       RowBox[{"la", "[", "1", "]"}], "+", 
       RowBox[{"la", "[", "3", "]"}]}], "]"}]}], 
    RowBox[{"Gamma", "[", 
     RowBox[{"3", "+", 
      RowBox[{"3", " ", "ep"}]}], "]"}]], ",", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"x", "[", "2", "]"}], 
     RowBox[{"la", "[", "2", "]"}]], " ", 
    SuperscriptBox[
     RowBox[{"x", "[", "4", "]"}], 
     RowBox[{"la", "[", "4", "]"}]], " ", 
    SuperscriptBox[
     RowBox[{"x", "[", "5", "]"}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", "ep", "+", 
      RowBox[{"la", "[", "3", "]"}], "+", 
      RowBox[{"la", "[", "5", "]"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"x", "[", "6", "]"}], 
     RowBox[{"la", "[", "6", "]"}]], " ", 
    SuperscriptBox[
     RowBox[{"x", "[", "7", "]"}], 
     RowBox[{
      RowBox[{"-", "1"}], "-", 
      RowBox[{"la", "[", "1", "]"}], "+", 
      RowBox[{"la", "[", "7", "]"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"x", "[", "8", "]"}], 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"la", "[", "1", "]"}]}], "+", 
      RowBox[{"la", "[", "8", "]"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"x", "[", "9", "]"}], 
     RowBox[{"1", "+", 
      RowBox[{"la", "[", "9", "]"}]}]]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], " ", 
         RowBox[{"x", "[", "4", "]"}], " ", 
         RowBox[{"x", "[", "7", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], " ", 
         RowBox[{"x", "[", "5", "]"}], " ", 
         RowBox[{"x", "[", "7", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], " ", 
         RowBox[{"x", "[", "6", "]"}], " ", 
         RowBox[{"x", "[", "7", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], " ", 
         RowBox[{"x", "[", "7", "]"}], " ", 
         RowBox[{"x", "[", "8", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], " ", 
         RowBox[{"x", "[", "7", "]"}], " ", 
         RowBox[{"x", "[", "8", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "5", "]"}], " ", 
         RowBox[{"x", "[", "7", "]"}], " ", 
         RowBox[{"x", "[", "8", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "6", "]"}], " ", 
         RowBox[{"x", "[", "7", "]"}], " ", 
         RowBox[{"x", "[", "8", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], " ", 
         RowBox[{"x", "[", "4", "]"}], " ", 
         RowBox[{"x", "[", "9", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], " ", 
         RowBox[{"x", "[", "5", "]"}], " ", 
         RowBox[{"x", "[", "9", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], " ", 
         RowBox[{"x", "[", "6", "]"}], " ", 
         RowBox[{"x", "[", "9", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], " ", 
         RowBox[{"x", "[", "7", "]"}], " ", 
         RowBox[{"x", "[", "9", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "5", "]"}], " ", 
         RowBox[{"x", "[", "7", "]"}], " ", 
         RowBox[{"x", "[", "9", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "6", "]"}], " ", 
         RowBox[{"x", "[", "7", "]"}], " ", 
         RowBox[{"x", "[", "9", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], " ", 
         RowBox[{"x", "[", "8", "]"}], " ", 
         RowBox[{"x", "[", "9", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], " ", 
         RowBox[{"x", "[", "8", "]"}], " ", 
         RowBox[{"x", "[", "9", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "5", "]"}], " ", 
         RowBox[{"x", "[", "8", "]"}], " ", 
         RowBox[{"x", "[", "9", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "7", "]"}], " ", 
         RowBox[{"x", "[", "8", "]"}], " ", 
         RowBox[{"x", "[", "9", "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "-", 
        RowBox[{"4", " ", "ep"}], "+", 
        RowBox[{"la", "[", "1", "]"}], "-", 
        RowBox[{"la", "[", "3", "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], " ", 
         RowBox[{"x", "[", "4", "]"}], " ", 
         RowBox[{"x", "[", "7", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], " ", 
         RowBox[{"x", "[", "7", "]"}], " ", 
         RowBox[{"x", "[", "8", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], " ", 
         RowBox[{"x", "[", "7", "]"}], " ", 
         RowBox[{"x", "[", "8", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], " ", 
         RowBox[{"x", "[", "4", "]"}], " ", 
         RowBox[{"x", "[", "9", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], " ", 
         RowBox[{"x", "[", "7", "]"}], " ", 
         RowBox[{"x", "[", "9", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], " ", 
         RowBox[{"x", "[", "8", "]"}], " ", 
         RowBox[{"x", "[", "9", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], " ", 
         RowBox[{"x", "[", "8", "]"}], " ", 
         RowBox[{"x", "[", "9", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "7", "]"}], " ", 
         RowBox[{"x", "[", "8", "]"}], " ", 
         RowBox[{"x", "[", "9", "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "ep", "+", 
        RowBox[{"la", "[", "3", "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], " ", 
         RowBox[{"x", "[", "7", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "7", "]"}], " ", 
         RowBox[{"x", "[", "8", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], " ", 
         RowBox[{"x", "[", "9", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "7", "]"}], " ", 
         RowBox[{"x", "[", "9", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "8", "]"}], " ", 
         RowBox[{"x", "[", "9", "]"}]}]}], ",", 
       RowBox[{"4", " ", "ep"}]}], "}"}]}], "}"}], ",", "False"}], 
  "}"}]], "Print",
 CellChangeTimes->{
  3.8746774950472307`*^9, 3.874677593895155*^9, 3.874677989805924*^9, 
   3.8746809138623943`*^9, 3.87474756309019*^9, {3.8747480564238243`*^9, 
   3.874748084833005*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integration: \"\>", "\[InvisibleSpace]", "5"}],
  SequenceForm["Integration: ", 5],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8746774950472307`*^9, 3.874677593895155*^9, 3.874677989805924*^9, 
   3.8746809138623943`*^9, 3.87474756309019*^9, {3.8747480564238243`*^9, 
   3.874748085035612*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", 
       RowBox[{"la", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "-", "ep", "-", 
       RowBox[{"la", "[", "3", "]"}]}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", 
       RowBox[{"3", " ", "ep"}], "-", 
       RowBox[{"la", "[", "1", "]"}], "-", 
       RowBox[{"la", "[", "5", "]"}]}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"ep", "+", 
       RowBox[{"la", "[", "3", "]"}], "+", 
       RowBox[{"la", "[", "5", "]"}]}], "]"}]}], 
    RowBox[{"Gamma", "[", 
     RowBox[{"3", "+", 
      RowBox[{"3", " ", "ep"}]}], "]"}]], ",", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"x", "[", "2", "]"}], 
     RowBox[{"la", "[", "2", "]"}]], " ", 
    SuperscriptBox[
     RowBox[{"x", "[", "4", "]"}], 
     RowBox[{"la", "[", "4", "]"}]], " ", 
    SuperscriptBox[
     RowBox[{"x", "[", "6", "]"}], 
     RowBox[{"la", "[", "6", "]"}]], " ", 
    SuperscriptBox[
     RowBox[{"x", "[", "7", "]"}], 
     RowBox[{
      RowBox[{"-", "1"}], "-", 
      RowBox[{"la", "[", "1", "]"}], "+", 
      RowBox[{"la", "[", "7", "]"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"x", "[", "8", "]"}], 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"la", "[", "1", "]"}]}], "+", 
      RowBox[{"la", "[", "8", "]"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"x", "[", "9", "]"}], 
     RowBox[{"1", "+", 
      RowBox[{"la", "[", "9", "]"}]}]]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], " ", 
         RowBox[{"x", "[", "4", "]"}], " ", 
         RowBox[{"x", "[", "7", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], " ", 
         RowBox[{"x", "[", "6", "]"}], " ", 
         RowBox[{"x", "[", "7", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], " ", 
         RowBox[{"x", "[", "7", "]"}], " ", 
         RowBox[{"x", "[", "8", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], " ", 
         RowBox[{"x", "[", "7", "]"}], " ", 
         RowBox[{"x", "[", "8", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "6", "]"}], " ", 
         RowBox[{"x", "[", "7", "]"}], " ", 
         RowBox[{"x", "[", "8", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], " ", 
         RowBox[{"x", "[", "4", "]"}], " ", 
         RowBox[{"x", "[", "9", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], " ", 
         RowBox[{"x", "[", "6", "]"}], " ", 
         RowBox[{"x", "[", "9", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], " ", 
         RowBox[{"x", "[", "7", "]"}], " ", 
         RowBox[{"x", "[", "9", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "6", "]"}], " ", 
         RowBox[{"x", "[", "7", "]"}], " ", 
         RowBox[{"x", "[", "9", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], " ", 
         RowBox[{"x", "[", "8", "]"}], " ", 
         RowBox[{"x", "[", "9", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], " ", 
         RowBox[{"x", "[", "8", "]"}], " ", 
         RowBox[{"x", "[", "9", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "7", "]"}], " ", 
         RowBox[{"x", "[", "8", "]"}], " ", 
         RowBox[{"x", "[", "9", "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "-", 
        RowBox[{"3", " ", "ep"}], "+", 
        RowBox[{"la", "[", "1", "]"}], "+", 
        RowBox[{"la", "[", "5", "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], " ", 
         RowBox[{"x", "[", "4", "]"}], " ", 
         RowBox[{"x", "[", "7", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], " ", 
         RowBox[{"x", "[", "7", "]"}], " ", 
         RowBox[{"x", "[", "8", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], " ", 
         RowBox[{"x", "[", "7", "]"}], " ", 
         RowBox[{"x", "[", "8", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], " ", 
         RowBox[{"x", "[", "4", "]"}], " ", 
         RowBox[{"x", "[", "9", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], " ", 
         RowBox[{"x", "[", "7", "]"}], " ", 
         RowBox[{"x", "[", "9", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], " ", 
         RowBox[{"x", "[", "8", "]"}], " ", 
         RowBox[{"x", "[", "9", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], " ", 
         RowBox[{"x", "[", "8", "]"}], " ", 
         RowBox[{"x", "[", "9", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "7", "]"}], " ", 
         RowBox[{"x", "[", "8", "]"}], " ", 
         RowBox[{"x", "[", "9", "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "ep", "+", 
        RowBox[{"la", "[", "3", "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], " ", 
         RowBox[{"x", "[", "7", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "7", "]"}], " ", 
         RowBox[{"x", "[", "8", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], " ", 
         RowBox[{"x", "[", "9", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "7", "]"}], " ", 
         RowBox[{"x", "[", "9", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "8", "]"}], " ", 
         RowBox[{"x", "[", "9", "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"3", " ", "ep"}], "-", 
        RowBox[{"la", "[", "3", "]"}], "-", 
        RowBox[{"la", "[", "5", "]"}]}]}], "}"}]}], "}"}], ",", "False"}], 
  "}"}]], "Print",
 CellChangeTimes->{
  3.8746774950472307`*^9, 3.874677593895155*^9, 3.874677989805924*^9, 
   3.8746809138623943`*^9, 3.87474756309019*^9, {3.8747480564238243`*^9, 
   3.874748085037904*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integration: \"\>", "\[InvisibleSpace]", "6"}],
  SequenceForm["Integration: ", 6],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8746774950472307`*^9, 3.874677593895155*^9, 3.874677989805924*^9, 
   3.8746809138623943`*^9, 3.87474756309019*^9, {3.8747480564238243`*^9, 
   3.874748085174492*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", 
       RowBox[{"la", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "-", "ep", "-", 
       RowBox[{"la", "[", "3", "]"}]}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"ep", "+", 
       RowBox[{"la", "[", "3", "]"}], "+", 
       RowBox[{"la", "[", "5", "]"}]}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"3", " ", "ep"}], "-", 
       RowBox[{"la", "[", "1", "]"}], "-", 
       RowBox[{"la", "[", "5", "]"}], "-", 
       RowBox[{"la", "[", "6", "]"}]}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", 
       RowBox[{"la", "[", "6", "]"}]}], "]"}]}], 
    RowBox[{"Gamma", "[", 
     RowBox[{"3", "+", 
      RowBox[{"3", " ", "ep"}]}], "]"}]], ",", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"x", "[", "2", "]"}], 
     RowBox[{"la", "[", "2", "]"}]], " ", 
    SuperscriptBox[
     RowBox[{"x", "[", "4", "]"}], 
     RowBox[{"la", "[", "4", "]"}]], " ", 
    SuperscriptBox[
     RowBox[{"x", "[", "7", "]"}], 
     RowBox[{
      RowBox[{"-", "1"}], "-", 
      RowBox[{"la", "[", "1", "]"}], "+", 
      RowBox[{"la", "[", "7", "]"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"x", "[", "8", "]"}], 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"la", "[", "1", "]"}]}], "+", 
      RowBox[{"la", "[", "8", "]"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"x", "[", "9", "]"}], 
     RowBox[{"1", "+", 
      RowBox[{"la", "[", "9", "]"}]}]]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], " ", 
         RowBox[{"x", "[", "4", "]"}], " ", 
         RowBox[{"x", "[", "7", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], " ", 
         RowBox[{"x", "[", "7", "]"}], " ", 
         RowBox[{"x", "[", "8", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], " ", 
         RowBox[{"x", "[", "7", "]"}], " ", 
         RowBox[{"x", "[", "8", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], " ", 
         RowBox[{"x", "[", "4", "]"}], " ", 
         RowBox[{"x", "[", "9", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], " ", 
         RowBox[{"x", "[", "7", "]"}], " ", 
         RowBox[{"x", "[", "9", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], " ", 
         RowBox[{"x", "[", "8", "]"}], " ", 
         RowBox[{"x", "[", "9", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], " ", 
         RowBox[{"x", "[", "8", "]"}], " ", 
         RowBox[{"x", "[", "9", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "7", "]"}], " ", 
         RowBox[{"x", "[", "8", "]"}], " ", 
         RowBox[{"x", "[", "9", "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "-", 
        RowBox[{"2", " ", "ep"}], "+", 
        RowBox[{"la", "[", "1", "]"}], "+", 
        RowBox[{"la", "[", "3", "]"}], "+", 
        RowBox[{"la", "[", "5", "]"}], "+", 
        RowBox[{"la", "[", "6", "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], " ", 
         RowBox[{"x", "[", "7", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "7", "]"}], " ", 
         RowBox[{"x", "[", "8", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], " ", 
         RowBox[{"x", "[", "9", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "7", "]"}], " ", 
         RowBox[{"x", "[", "9", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "8", "]"}], " ", 
         RowBox[{"x", "[", "9", "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"3", " ", "ep"}], "-", 
        RowBox[{"la", "[", "3", "]"}], "-", 
        RowBox[{"la", "[", "5", "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], " ", 
         RowBox[{"x", "[", "7", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "7", "]"}], " ", 
         RowBox[{"x", "[", "8", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], " ", 
         RowBox[{"x", "[", "9", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "7", "]"}], " ", 
         RowBox[{"x", "[", "9", "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "-", 
        RowBox[{"la", "[", "6", "]"}]}]}], "}"}]}], "}"}], ",", "False"}], 
  "}"}]], "Print",
 CellChangeTimes->{
  3.8746774950472307`*^9, 3.874677593895155*^9, 3.874677989805924*^9, 
   3.8746809138623943`*^9, 3.87474756309019*^9, {3.8747480564238243`*^9, 
   3.874748085176426*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integration: \"\>", "\[InvisibleSpace]", "4"}],
  SequenceForm["Integration: ", 4],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8746774950472307`*^9, 3.874677593895155*^9, 3.874677989805924*^9, 
   3.8746809138623943`*^9, 3.87474756309019*^9, {3.8747480564238243`*^9, 
   3.8747480852533283`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", 
        RowBox[{"la", "[", "1", "]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "-", "ep", "-", 
        RowBox[{"la", "[", "3", "]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", 
        RowBox[{"la", "[", "4", "]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"ep", "+", 
        RowBox[{"la", "[", "3", "]"}], "+", 
        RowBox[{"la", "[", "5", "]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"3", " ", "ep"}], "-", 
        RowBox[{"la", "[", "1", "]"}], "-", 
        RowBox[{"la", "[", "5", "]"}], "-", 
        RowBox[{"la", "[", "6", "]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"2", " ", "ep"}], "-", 
        RowBox[{"la", "[", "1", "]"}], "-", 
        RowBox[{"la", "[", "3", "]"}], "-", 
        RowBox[{"la", "[", "4", "]"}], "-", 
        RowBox[{"la", "[", "5", "]"}], "-", 
        RowBox[{"la", "[", "6", "]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", 
        RowBox[{"la", "[", "6", "]"}]}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{"3", "+", 
        RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "ep"}], "-", 
        RowBox[{"la", "[", "1", "]"}], "-", 
        RowBox[{"la", "[", "3", "]"}], "-", 
        RowBox[{"la", "[", "5", "]"}], "-", 
        RowBox[{"la", "[", "6", "]"}]}], "]"}]}], ")"}]}], ",", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"x", "[", "2", "]"}], 
     RowBox[{"la", "[", "2", "]"}]], " ", 
    SuperscriptBox[
     RowBox[{"x", "[", "7", "]"}], 
     RowBox[{
      RowBox[{"-", "1"}], "-", 
      RowBox[{"la", "[", "1", "]"}], "+", 
      RowBox[{"la", "[", "7", "]"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"x", "[", "8", "]"}], 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "ep"}], "+", 
      RowBox[{"la", "[", "3", "]"}], "+", 
      RowBox[{"la", "[", "4", "]"}], "+", 
      RowBox[{"la", "[", "5", "]"}], "+", 
      RowBox[{"la", "[", "6", "]"}], "+", 
      RowBox[{"la", "[", "8", "]"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"x", "[", "9", "]"}], 
     RowBox[{"1", "+", 
      RowBox[{"la", "[", "9", "]"}]}]]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], " ", 
         RowBox[{"x", "[", "7", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "7", "]"}], " ", 
         RowBox[{"x", "[", "8", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], " ", 
         RowBox[{"x", "[", "9", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "7", "]"}], " ", 
         RowBox[{"x", "[", "9", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "8", "]"}], " ", 
         RowBox[{"x", "[", "9", "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"3", " ", "ep"}], "-", 
        RowBox[{"la", "[", "3", "]"}], "-", 
        RowBox[{"la", "[", "4", "]"}], "-", 
        RowBox[{"la", "[", "5", "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], " ", 
         RowBox[{"x", "[", "7", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "7", "]"}], " ", 
         RowBox[{"x", "[", "8", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], " ", 
         RowBox[{"x", "[", "9", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "7", "]"}], " ", 
         RowBox[{"x", "[", "9", "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "-", 
        RowBox[{"la", "[", "6", "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], " ", 
         RowBox[{"x", "[", "7", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], " ", 
         RowBox[{"x", "[", "9", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "7", "]"}], " ", 
         RowBox[{"x", "[", "9", "]"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "ep"}], "+", 
        RowBox[{"la", "[", "1", "]"}], "+", 
        RowBox[{"la", "[", "3", "]"}], "+", 
        RowBox[{"la", "[", "4", "]"}], "+", 
        RowBox[{"la", "[", "5", "]"}], "+", 
        RowBox[{"la", "[", "6", "]"}]}]}], "}"}]}], "}"}], ",", "False"}], 
  "}"}]], "Print",
 CellChangeTimes->{
  3.8746774950472307`*^9, 3.874677593895155*^9, 3.874677989805924*^9, 
   3.8746809138623943`*^9, 3.87474756309019*^9, {3.8747480564238243`*^9, 
   3.874748085254422*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Splitting f[\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"] = x[\"\>", "\[InvisibleSpace]", "7", 
   "\[InvisibleSpace]", "\<\"] * c + f[\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"]\"\>"}],
  SequenceForm["Splitting f[", 2, "] = x[", 7, "] * c + f[", 3, "]"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8746774950472307`*^9, 3.874677593895155*^9, 3.874677989805924*^9, 
   3.8746809138623943`*^9, 3.87474756309019*^9, {3.8747480564238243`*^9, 
   3.874748085310267*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", 
        RowBox[{"la", "[", "1", "]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "-", "ep", "-", 
        RowBox[{"la", "[", "3", "]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", 
        RowBox[{"la", "[", "4", "]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"ep", "+", 
        RowBox[{"la", "[", "3", "]"}], "+", 
        RowBox[{"la", "[", "5", "]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"3", " ", "ep"}], "-", 
        RowBox[{"la", "[", "1", "]"}], "-", 
        RowBox[{"la", "[", "5", "]"}], "-", 
        RowBox[{"la", "[", "6", "]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"2", " ", "ep"}], "-", 
        RowBox[{"la", "[", "1", "]"}], "-", 
        RowBox[{"la", "[", "3", "]"}], "-", 
        RowBox[{"la", "[", "4", "]"}], "-", 
        RowBox[{"la", "[", "5", "]"}], "-", 
        RowBox[{"la", "[", "6", "]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"-", 
        RowBox[{"z", "[", "1", "]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", 
        RowBox[{"la", "[", "6", "]"}], "+", 
        RowBox[{"z", "[", "1", "]"}]}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{"3", "+", 
        RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "ep"}], "-", 
        RowBox[{"la", "[", "1", "]"}], "-", 
        RowBox[{"la", "[", "3", "]"}], "-", 
        RowBox[{"la", "[", "5", "]"}], "-", 
        RowBox[{"la", "[", "6", "]"}]}], "]"}]}], ")"}]}], ",", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"x", "[", "2", "]"}], 
     RowBox[{"la", "[", "2", "]"}]], " ", 
    SuperscriptBox[
     RowBox[{"x", "[", "7", "]"}], 
     RowBox[{
      RowBox[{"-", "1"}], "-", 
      RowBox[{"la", "[", "1", "]"}], "+", 
      RowBox[{"la", "[", "7", "]"}], "+", 
      RowBox[{"z", "[", "1", "]"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"x", "[", "8", "]"}], 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "ep"}], "+", 
      RowBox[{"la", "[", "3", "]"}], "+", 
      RowBox[{"la", "[", "4", "]"}], "+", 
      RowBox[{"la", "[", "5", "]"}], "+", 
      RowBox[{"la", "[", "6", "]"}], "+", 
      RowBox[{"la", "[", "8", "]"}], "+", 
      RowBox[{"z", "[", "1", "]"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"x", "[", "9", "]"}], 
     RowBox[{"1", "+", 
      RowBox[{"la", "[", "9", "]"}]}]]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], " ", 
         RowBox[{"x", "[", "7", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "7", "]"}], " ", 
         RowBox[{"x", "[", "8", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], " ", 
         RowBox[{"x", "[", "9", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "7", "]"}], " ", 
         RowBox[{"x", "[", "9", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "8", "]"}], " ", 
         RowBox[{"x", "[", "9", "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"3", " ", "ep"}], "-", 
        RowBox[{"la", "[", "3", "]"}], "-", 
        RowBox[{"la", "[", "4", "]"}], "-", 
        RowBox[{"la", "[", "5", "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], " ", 
         RowBox[{"x", "[", "7", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], " ", 
         RowBox[{"x", "[", "9", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "7", "]"}], " ", 
         RowBox[{"x", "[", "9", "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "-", 
        RowBox[{"2", " ", "ep"}], "+", 
        RowBox[{"la", "[", "1", "]"}], "+", 
        RowBox[{"la", "[", "3", "]"}], "+", 
        RowBox[{"la", "[", "4", "]"}], "+", 
        RowBox[{"la", "[", "5", "]"}], "-", 
        RowBox[{"z", "[", "1", "]"}]}]}], "}"}]}], "}"}], ",", "False"}], 
  "}"}]], "Print",
 CellChangeTimes->{
  3.8746774950472307`*^9, 3.874677593895155*^9, 3.874677989805924*^9, 
   3.8746809138623943`*^9, 3.87474756309019*^9, {3.8747480564238243`*^9, 
   3.8747480853113317`*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integration: \"\>", "\[InvisibleSpace]", "8"}],
  SequenceForm["Integration: ", 8],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8746774950472307`*^9, 3.874677593895155*^9, 3.874677989805924*^9, 
   3.8746809138623943`*^9, 3.87474756309019*^9, {3.8747480564238243`*^9, 
   3.874748085357584*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", 
        RowBox[{"la", "[", "1", "]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "-", "ep", "-", 
        RowBox[{"la", "[", "3", "]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", 
        RowBox[{"la", "[", "4", "]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"ep", "+", 
        RowBox[{"la", "[", "3", "]"}], "+", 
        RowBox[{"la", "[", "5", "]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"3", " ", "ep"}], "-", 
        RowBox[{"la", "[", "1", "]"}], "-", 
        RowBox[{"la", "[", "5", "]"}], "-", 
        RowBox[{"la", "[", "6", "]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"2", " ", "ep"}], "-", 
        RowBox[{"la", "[", "1", "]"}], "-", 
        RowBox[{"la", "[", "3", "]"}], "-", 
        RowBox[{"la", "[", "4", "]"}], "-", 
        RowBox[{"la", "[", "5", "]"}], "-", 
        RowBox[{"la", "[", "6", "]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", "ep"}], "-", 
        RowBox[{"la", "[", "6", "]"}], "-", 
        RowBox[{"la", "[", "8", "]"}], "-", 
        RowBox[{"z", "[", "1", "]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"-", 
        RowBox[{"z", "[", "1", "]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", 
        RowBox[{"la", "[", "6", "]"}], "+", 
        RowBox[{"z", "[", "1", "]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "-", 
        RowBox[{"2", " ", "ep"}], "+", 
        RowBox[{"la", "[", "3", "]"}], "+", 
        RowBox[{"la", "[", "4", "]"}], "+", 
        RowBox[{"la", "[", "5", "]"}], "+", 
        RowBox[{"la", "[", "6", "]"}], "+", 
        RowBox[{"la", "[", "8", "]"}], "+", 
        RowBox[{"z", "[", "1", "]"}]}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{"3", "+", 
        RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "-", 
        RowBox[{"3", " ", "ep"}], "+", 
        RowBox[{"la", "[", "3", "]"}], "+", 
        RowBox[{"la", "[", "4", "]"}], "+", 
        RowBox[{"la", "[", "5", "]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "ep"}], "-", 
        RowBox[{"la", "[", "1", "]"}], "-", 
        RowBox[{"la", "[", "3", "]"}], "-", 
        RowBox[{"la", "[", "5", "]"}], "-", 
        RowBox[{"la", "[", "6", "]"}]}], "]"}]}], ")"}]}], ",", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"x", "[", "2", "]"}], 
     RowBox[{"la", "[", "2", "]"}]], " ", 
    SuperscriptBox[
     RowBox[{"x", "[", "7", "]"}], 
     RowBox[{
      RowBox[{"-", "1"}], "-", 
      RowBox[{"la", "[", "1", "]"}], "+", 
      RowBox[{"la", "[", "7", "]"}], "+", 
      RowBox[{"z", "[", "1", "]"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"x", "[", "9", "]"}], 
     RowBox[{"1", "+", 
      RowBox[{"la", "[", "9", "]"}]}]]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], " ", 
         RowBox[{"x", "[", "7", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], " ", 
         RowBox[{"x", "[", "9", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "7", "]"}], " ", 
         RowBox[{"x", "[", "9", "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "-", "ep", "+", 
        RowBox[{"la", "[", "1", "]"}], "+", 
        RowBox[{"la", "[", "3", "]"}], "+", 
        RowBox[{"la", "[", "4", "]"}], "+", 
        RowBox[{"la", "[", "5", "]"}], "+", 
        RowBox[{"la", "[", "6", "]"}], "+", 
        RowBox[{"la", "[", "8", "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"x", "[", "7", "]"}], "+", 
        RowBox[{"x", "[", "9", "]"}]}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", "ep"}], "-", 
        RowBox[{"la", "[", "3", "]"}], "-", 
        RowBox[{"la", "[", "4", "]"}], "-", 
        RowBox[{"la", "[", "5", "]"}], "-", 
        RowBox[{"la", "[", "6", "]"}], "-", 
        RowBox[{"la", "[", "8", "]"}], "-", 
        RowBox[{"z", "[", "1", "]"}]}]}], "}"}]}], "}"}], ",", "False"}], 
  "}"}]], "Print",
 CellChangeTimes->{
  3.8746774950472307`*^9, 3.874677593895155*^9, 3.874677989805924*^9, 
   3.8746809138623943`*^9, 3.87474756309019*^9, {3.8747480564238243`*^9, 
   3.874748085358677*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{x[i] -> eta*ksi, x[j] -> eta*(1 - ksi)} /. {ksi -> x[i], eta \
-> x[j]}, integrating by x[j]: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"7", ",", "9"}], "}"}]}],
  SequenceForm[
  "{x[i] -> eta*ksi, x[j] -> eta*(1 - ksi)} /. {ksi -> x[i], eta -> x[j]}, \
integrating by x[j]: ", {7, 9}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8746774950472307`*^9, 3.874677593895155*^9, 3.874677989805924*^9, 
   3.8746809138623943`*^9, 3.87474756309019*^9, {3.8747480564238243`*^9, 
   3.874748085408689*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", 
        RowBox[{"la", "[", "1", "]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "-", "ep", "-", 
        RowBox[{"la", "[", "3", "]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", 
        RowBox[{"la", "[", "4", "]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"ep", "+", 
        RowBox[{"la", "[", "3", "]"}], "+", 
        RowBox[{"la", "[", "5", "]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"3", " ", "ep"}], "-", 
        RowBox[{"la", "[", "1", "]"}], "-", 
        RowBox[{"la", "[", "5", "]"}], "-", 
        RowBox[{"la", "[", "6", "]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"2", " ", "ep"}], "-", 
        RowBox[{"la", "[", "1", "]"}], "-", 
        RowBox[{"la", "[", "3", "]"}], "-", 
        RowBox[{"la", "[", "4", "]"}], "-", 
        RowBox[{"la", "[", "5", "]"}], "-", 
        RowBox[{"la", "[", "6", "]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"2", "-", "ep", "-", 
        RowBox[{"la", "[", "7", "]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "-", 
        RowBox[{"la", "[", "1", "]"}], "-", 
        RowBox[{"la", "[", "3", "]"}], "-", 
        RowBox[{"la", "[", "4", "]"}], "-", 
        RowBox[{"la", "[", "5", "]"}], "-", 
        RowBox[{"la", "[", "6", "]"}], "-", 
        RowBox[{"la", "[", "7", "]"}], "-", 
        RowBox[{"la", "[", "8", "]"}], "-", 
        RowBox[{"la", "[", "9", "]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"ep", "+", 
        RowBox[{"la", "[", "7", "]"}], "+", 
        RowBox[{"la", "[", "9", "]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", "ep"}], "-", 
        RowBox[{"la", "[", "6", "]"}], "-", 
        RowBox[{"la", "[", "8", "]"}], "-", 
        RowBox[{"z", "[", "1", "]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"-", 
        RowBox[{"z", "[", "1", "]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", 
        RowBox[{"la", "[", "6", "]"}], "+", 
        RowBox[{"z", "[", "1", "]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "-", 
        RowBox[{"2", " ", "ep"}], "+", 
        RowBox[{"la", "[", "3", "]"}], "+", 
        RowBox[{"la", "[", "4", "]"}], "+", 
        RowBox[{"la", "[", "5", "]"}], "+", 
        RowBox[{"la", "[", "6", "]"}], "+", 
        RowBox[{"la", "[", "8", "]"}], "+", 
        RowBox[{"z", "[", "1", "]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", "ep"}], "-", 
        RowBox[{"la", "[", "1", "]"}], "-", 
        RowBox[{"la", "[", "9", "]"}], "+", 
        RowBox[{"z", "[", "1", "]"}]}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{"3", "+", 
        RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "-", 
        RowBox[{"3", " ", "ep"}], "+", 
        RowBox[{"la", "[", "3", "]"}], "+", 
        RowBox[{"la", "[", "4", "]"}], "+", 
        RowBox[{"la", "[", "5", "]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "ep"}], "-", 
        RowBox[{"la", "[", "1", "]"}], "-", 
        RowBox[{"la", "[", "3", "]"}], "-", 
        RowBox[{"la", "[", "5", "]"}], "-", 
        RowBox[{"la", "[", "6", "]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", "ep", "-", 
        RowBox[{"la", "[", "1", "]"}], "-", 
        RowBox[{"la", "[", "3", "]"}], "-", 
        RowBox[{"la", "[", "4", "]"}], "-", 
        RowBox[{"la", "[", "5", "]"}], "-", 
        RowBox[{"la", "[", "6", "]"}], "-", 
        RowBox[{"la", "[", "8", "]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"2", "-", 
        RowBox[{"2", " ", "ep"}], "-", 
        RowBox[{"la", "[", "1", "]"}], "-", 
        RowBox[{"la", "[", "7", "]"}], "-", 
        RowBox[{"la", "[", "9", "]"}], "+", 
        RowBox[{"z", "[", "1", "]"}]}], "]"}]}], ")"}]}], ",", 
   SuperscriptBox[
    RowBox[{"x", "[", "2", "]"}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"la", "[", "1", "]"}], "+", 
     RowBox[{"la", "[", "2", "]"}], "+", 
     RowBox[{"la", "[", "3", "]"}], "+", 
     RowBox[{"la", "[", "4", "]"}], "+", 
     RowBox[{"la", "[", "5", "]"}], "+", 
     RowBox[{"la", "[", "6", "]"}], "+", 
     RowBox[{"la", "[", "7", "]"}], "+", 
     RowBox[{"la", "[", "8", "]"}], "+", 
     RowBox[{"la", "[", "9", "]"}]}]], ",", 
   RowBox[{"{", "}"}], ",", "False"}], "}"}]], "Print",
 CellChangeTimes->{
  3.8746774950472307`*^9, 3.874677593895155*^9, 3.874677989805924*^9, 
   3.8746809138623943`*^9, 3.87474756309019*^9, {3.8747480564238243`*^9, 
   3.8747480854109364`*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Using delta for \"\>", "\[InvisibleSpace]", 
   RowBox[{"x", "[", "2", "]"}]}],
  SequenceForm["Using delta for ", 
   $CellContext`x[2]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8746774950472307`*^9, 3.874677593895155*^9, 3.874677989805924*^9, 
   3.8746809138623943`*^9, 3.87474756309019*^9, {3.8747480564238243`*^9, 
   3.874748085413431*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", 
        RowBox[{"la", "[", "1", "]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "-", "ep", "-", 
        RowBox[{"la", "[", "3", "]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", 
        RowBox[{"la", "[", "4", "]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"ep", "+", 
        RowBox[{"la", "[", "3", "]"}], "+", 
        RowBox[{"la", "[", "5", "]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"3", " ", "ep"}], "-", 
        RowBox[{"la", "[", "1", "]"}], "-", 
        RowBox[{"la", "[", "5", "]"}], "-", 
        RowBox[{"la", "[", "6", "]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"2", " ", "ep"}], "-", 
        RowBox[{"la", "[", "1", "]"}], "-", 
        RowBox[{"la", "[", "3", "]"}], "-", 
        RowBox[{"la", "[", "4", "]"}], "-", 
        RowBox[{"la", "[", "5", "]"}], "-", 
        RowBox[{"la", "[", "6", "]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"2", "-", "ep", "-", 
        RowBox[{"la", "[", "7", "]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "-", 
        RowBox[{"la", "[", "1", "]"}], "-", 
        RowBox[{"la", "[", "3", "]"}], "-", 
        RowBox[{"la", "[", "4", "]"}], "-", 
        RowBox[{"la", "[", "5", "]"}], "-", 
        RowBox[{"la", "[", "6", "]"}], "-", 
        RowBox[{"la", "[", "7", "]"}], "-", 
        RowBox[{"la", "[", "8", "]"}], "-", 
        RowBox[{"la", "[", "9", "]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"ep", "+", 
        RowBox[{"la", "[", "7", "]"}], "+", 
        RowBox[{"la", "[", "9", "]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", "ep"}], "-", 
        RowBox[{"la", "[", "6", "]"}], "-", 
        RowBox[{"la", "[", "8", "]"}], "-", 
        RowBox[{"z", "[", "1", "]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"-", 
        RowBox[{"z", "[", "1", "]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", 
        RowBox[{"la", "[", "6", "]"}], "+", 
        RowBox[{"z", "[", "1", "]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "-", 
        RowBox[{"2", " ", "ep"}], "+", 
        RowBox[{"la", "[", "3", "]"}], "+", 
        RowBox[{"la", "[", "4", "]"}], "+", 
        RowBox[{"la", "[", "5", "]"}], "+", 
        RowBox[{"la", "[", "6", "]"}], "+", 
        RowBox[{"la", "[", "8", "]"}], "+", 
        RowBox[{"z", "[", "1", "]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", "ep"}], "-", 
        RowBox[{"la", "[", "1", "]"}], "-", 
        RowBox[{"la", "[", "9", "]"}], "+", 
        RowBox[{"z", "[", "1", "]"}]}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{"3", "+", 
        RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "-", 
        RowBox[{"3", " ", "ep"}], "+", 
        RowBox[{"la", "[", "3", "]"}], "+", 
        RowBox[{"la", "[", "4", "]"}], "+", 
        RowBox[{"la", "[", "5", "]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "ep"}], "-", 
        RowBox[{"la", "[", "1", "]"}], "-", 
        RowBox[{"la", "[", "3", "]"}], "-", 
        RowBox[{"la", "[", "5", "]"}], "-", 
        RowBox[{"la", "[", "6", "]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", "ep", "-", 
        RowBox[{"la", "[", "1", "]"}], "-", 
        RowBox[{"la", "[", "3", "]"}], "-", 
        RowBox[{"la", "[", "4", "]"}], "-", 
        RowBox[{"la", "[", "5", "]"}], "-", 
        RowBox[{"la", "[", "6", "]"}], "-", 
        RowBox[{"la", "[", "8", "]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"2", "-", 
        RowBox[{"2", " ", "ep"}], "-", 
        RowBox[{"la", "[", "1", "]"}], "-", 
        RowBox[{"la", "[", "7", "]"}], "-", 
        RowBox[{"la", "[", "9", "]"}], "+", 
        RowBox[{"z", "[", "1", "]"}]}], "]"}]}], ")"}]}], ",", "1", ",", 
   RowBox[{"{", "}"}], ",", "False"}], "}"}]], "Print",
 CellChangeTimes->{
  3.8746774950472307`*^9, 3.874677593895155*^9, 3.874677989805924*^9, 
   3.8746809138623943`*^9, 3.87474756309019*^9, {3.8747480564238243`*^9, 
   3.874748085414651*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"l = \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["l = ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8746774950472307`*^9, 3.874677593895155*^9, 3.874677989805924*^9, 
   3.8746809138623943`*^9, 3.87474756309019*^9, {3.8747480564238243`*^9, 
   3.87474808541681*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", 
      RowBox[{"la", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "-", "ep", "-", 
      RowBox[{"la", "[", "3", "]"}]}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", 
      RowBox[{"la", "[", "4", "]"}]}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"ep", "+", 
      RowBox[{"la", "[", "3", "]"}], "+", 
      RowBox[{"la", "[", "5", "]"}]}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"3", " ", "ep"}], "-", 
      RowBox[{"la", "[", "1", "]"}], "-", 
      RowBox[{"la", "[", "5", "]"}], "-", 
      RowBox[{"la", "[", "6", "]"}]}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"2", " ", "ep"}], "-", 
      RowBox[{"la", "[", "1", "]"}], "-", 
      RowBox[{"la", "[", "3", "]"}], "-", 
      RowBox[{"la", "[", "4", "]"}], "-", 
      RowBox[{"la", "[", "5", "]"}], "-", 
      RowBox[{"la", "[", "6", "]"}]}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"2", "-", "ep", "-", 
      RowBox[{"la", "[", "7", "]"}]}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "-", 
      RowBox[{"la", "[", "1", "]"}], "-", 
      RowBox[{"la", "[", "3", "]"}], "-", 
      RowBox[{"la", "[", "4", "]"}], "-", 
      RowBox[{"la", "[", "5", "]"}], "-", 
      RowBox[{"la", "[", "6", "]"}], "-", 
      RowBox[{"la", "[", "7", "]"}], "-", 
      RowBox[{"la", "[", "8", "]"}], "-", 
      RowBox[{"la", "[", "9", "]"}]}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"ep", "+", 
      RowBox[{"la", "[", "7", "]"}], "+", 
      RowBox[{"la", "[", "9", "]"}]}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", "ep"}], "-", 
      RowBox[{"la", "[", "6", "]"}], "-", 
      RowBox[{"la", "[", "8", "]"}], "-", 
      RowBox[{"z", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"-", 
      RowBox[{"z", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", 
      RowBox[{"la", "[", "6", "]"}], "+", 
      RowBox[{"z", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "-", 
      RowBox[{"2", " ", "ep"}], "+", 
      RowBox[{"la", "[", "3", "]"}], "+", 
      RowBox[{"la", "[", "4", "]"}], "+", 
      RowBox[{"la", "[", "5", "]"}], "+", 
      RowBox[{"la", "[", "6", "]"}], "+", 
      RowBox[{"la", "[", "8", "]"}], "+", 
      RowBox[{"z", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", "ep"}], "-", 
      RowBox[{"la", "[", "1", "]"}], "-", 
      RowBox[{"la", "[", "9", "]"}], "+", 
      RowBox[{"z", "[", "1", "]"}]}], "]"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Gamma", "[", 
     RowBox[{"3", "+", 
      RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "-", 
      RowBox[{"3", " ", "ep"}], "+", 
      RowBox[{"la", "[", "3", "]"}], "+", 
      RowBox[{"la", "[", "4", "]"}], "+", 
      RowBox[{"la", "[", "5", "]"}]}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "ep"}], "-", 
      RowBox[{"la", "[", "1", "]"}], "-", 
      RowBox[{"la", "[", "3", "]"}], "-", 
      RowBox[{"la", "[", "5", "]"}], "-", 
      RowBox[{"la", "[", "6", "]"}]}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", "ep", "-", 
      RowBox[{"la", "[", "1", "]"}], "-", 
      RowBox[{"la", "[", "3", "]"}], "-", 
      RowBox[{"la", "[", "4", "]"}], "-", 
      RowBox[{"la", "[", "5", "]"}], "-", 
      RowBox[{"la", "[", "6", "]"}], "-", 
      RowBox[{"la", "[", "8", "]"}]}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"2", "-", 
      RowBox[{"2", " ", "ep"}], "-", 
      RowBox[{"la", "[", "1", "]"}], "-", 
      RowBox[{"la", "[", "7", "]"}], "-", 
      RowBox[{"la", "[", "9", "]"}], "+", 
      RowBox[{"z", "[", "1", "]"}]}], "]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.874677515274008*^9, 3.874677594983473*^9, 3.874677991017171*^9, 
   3.874680915051208*^9, 3.8747475642113*^9, {3.874748057548725*^9, 
   3.874748085417873*^9}}]
}, Closed]],

Cell["\<\
Using output MBintegral of MBcreate, for Laurent expansion making use of \
routines from MB toolbox (here to order 1/ep^2):\
\>", "Text",
 CellChangeTimes->{{3.874678743998097*^9, 3.874678874272647*^9}, {
  3.8746792921018143`*^9, 3.874679299189521*^9}, {3.874679885656992*^9, 
  3.87467989954381*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"MBintegral", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         RowBox[{"la", "[", "1", "]"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "-", "ep", "-", 
         RowBox[{"la", "[", "3", "]"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         RowBox[{"la", "[", "4", "]"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"ep", "+", 
         RowBox[{"la", "[", "3", "]"}], "+", 
         RowBox[{"la", "[", "5", "]"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"3", " ", "ep"}], "-", 
         RowBox[{"la", "[", "1", "]"}], "-", 
         RowBox[{"la", "[", "5", "]"}], "-", 
         RowBox[{"la", "[", "6", "]"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"2", " ", "ep"}], "-", 
         RowBox[{"la", "[", "1", "]"}], "-", 
         RowBox[{"la", "[", "3", "]"}], "-", 
         RowBox[{"la", "[", "4", "]"}], "-", 
         RowBox[{"la", "[", "5", "]"}], "-", 
         RowBox[{"la", "[", "6", "]"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"2", "-", "ep", "-", 
         RowBox[{"la", "[", "7", "]"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "-", 
         RowBox[{"la", "[", "1", "]"}], "-", 
         RowBox[{"la", "[", "3", "]"}], "-", 
         RowBox[{"la", "[", "4", "]"}], "-", 
         RowBox[{"la", "[", "5", "]"}], "-", 
         RowBox[{"la", "[", "6", "]"}], "-", 
         RowBox[{"la", "[", "7", "]"}], "-", 
         RowBox[{"la", "[", "8", "]"}], "-", 
         RowBox[{"la", "[", "9", "]"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"ep", "+", 
         RowBox[{"la", "[", "7", "]"}], "+", 
         RowBox[{"la", "[", "9", "]"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "ep"}], "-", 
         RowBox[{"la", "[", "6", "]"}], "-", 
         RowBox[{"la", "[", "8", "]"}], "-", 
         RowBox[{"z", "[", "1", "]"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"-", 
         RowBox[{"z", "[", "1", "]"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         RowBox[{"la", "[", "6", "]"}], "+", 
         RowBox[{"z", "[", "1", "]"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "-", 
         RowBox[{"2", " ", "ep"}], "+", 
         RowBox[{"la", "[", "3", "]"}], "+", 
         RowBox[{"la", "[", "4", "]"}], "+", 
         RowBox[{"la", "[", "5", "]"}], "+", 
         RowBox[{"la", "[", "6", "]"}], "+", 
         RowBox[{"la", "[", "8", "]"}], "+", 
         RowBox[{"z", "[", "1", "]"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "ep"}], "-", 
         RowBox[{"la", "[", "1", "]"}], "-", 
         RowBox[{"la", "[", "9", "]"}], "+", 
         RowBox[{"z", "[", "1", "]"}]}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"3", "+", 
         RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "-", 
         RowBox[{"3", " ", "ep"}], "+", 
         RowBox[{"la", "[", "3", "]"}], "+", 
         RowBox[{"la", "[", "4", "]"}], "+", 
         RowBox[{"la", "[", "5", "]"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "ep"}], "-", 
         RowBox[{"la", "[", "1", "]"}], "-", 
         RowBox[{"la", "[", "3", "]"}], "-", 
         RowBox[{"la", "[", "5", "]"}], "-", 
         RowBox[{"la", "[", "6", "]"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "ep", "-", 
         RowBox[{"la", "[", "1", "]"}], "-", 
         RowBox[{"la", "[", "3", "]"}], "-", 
         RowBox[{"la", "[", "4", "]"}], "-", 
         RowBox[{"la", "[", "5", "]"}], "-", 
         RowBox[{"la", "[", "6", "]"}], "-", 
         RowBox[{"la", "[", "8", "]"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"2", "-", 
         RowBox[{"2", " ", "ep"}], "-", 
         RowBox[{"la", "[", "1", "]"}], "-", 
         RowBox[{"la", "[", "7", "]"}], "-", 
         RowBox[{"la", "[", "9", "]"}], "+", 
         RowBox[{"z", "[", "1", "]"}]}], "]"}]}], ")"}]}], "/.", 
    RowBox[{
     RowBox[{"z", "[", "1", "]"}], "\[Rule]", "z1"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.874678045018704*^9, 3.874678084050929*^9}, {
  3.874747591247283*^9, 3.874747603591881*^9}, {3.8747480652922363`*^9, 
  3.8747480946691017`*^9}}],

Cell["\<\
MBresolve can handle MBintegral without additonal analytic regularization:\
\>", "Text",
 CellChangeTimes->{{3.874678743998097*^9, 3.874678874272647*^9}, {
  3.8746789898945704`*^9, 3.874679012147607*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"la", "[", "i_", "]"}], ":=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
      "0", ",", "0"}], "}"}], "[", 
    RowBox[{"[", "i", "]"}], "]"}]}], ";"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MBintegralCont", "=", 
  RowBox[{"MBresolve", "[", 
   RowBox[{"MBintegral", ",", "ep", ",", 
    RowBox[{"OptimizeNow", "\[Rule]", "True"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8624697457876253`*^9, 3.862469746607781*^9}, {
   3.8630139348770857`*^9, 3.863013945362646*^9}, 3.863014094357687*^9, {
   3.863019076678521*^9, 3.863019078502989*^9}, {3.863023078537147*^9, 
   3.8630230789088097`*^9}, {3.863050432702841*^9, 3.863050434318863*^9}, {
   3.863095280616948*^9, 3.863095280617474*^9}, {3.863189769802393*^9, 
   3.8631897719864397`*^9}, {3.863191077295025*^9, 3.863191077308056*^9}, {
   3.863192350275716*^9, 3.8631923502768*^9}, 3.8631927154852247`*^9, {
   3.8631928701155567`*^9, 3.863192870131435*^9}, {3.8631932876457167`*^9, 
   3.8631932900777807`*^9}, 3.863208807841167*^9, 3.863210239686123*^9, {
   3.863629667959144*^9, 3.863629668009429*^9}, 3.863630575858932*^9, {
   3.863652751271586*^9, 3.8636527513384047`*^9}, {3.8637018071466217`*^9, 
   3.863701807197617*^9}, 3.863711895272677*^9, {3.8637148581323853`*^9, 
   3.8637148681791067`*^9}, {3.86378052648985*^9, 3.863780529720813*^9}, 
   3.863794319631652*^9, 3.8637943840037327`*^9, {3.864158110248344*^9, 
   3.864158112004449*^9}, 3.864315082955947*^9, {3.865452749633965*^9, 
   3.865452749710911*^9}, {3.8668228049249697`*^9, 3.866822806139698*^9}, 
   3.868472814636716*^9, {3.868543387360796*^9, 3.868543388263883*^9}, {
   3.868556411276659*^9, 3.868556411425996*^9}, {3.868563346789645*^9, 
   3.868563348573093*^9}, 3.8691446403526497`*^9, {3.869690683373761*^9, 
   3.869690683445754*^9}, {3.8746780909940653`*^9, 3.8746781007755136`*^9}},
 ExpressionUUID -> "069b0f82-2513-4ad3-9cdf-27bdc40e7159"],

Cell["\<\
CREATING RESIDUES LIST..........0.0309 seconds
EVALUATING RESIDUES..........0.0021 seconds
OPTIMIZING POINTS: 1.202 seconds\
\>", "Print",
 CellChangeTimes->{3.86914479514806*^9, 3.869659225272884*^9, 
  3.869692347441111*^9, 3.869923869855413*^9, 3.874678162783403*^9, 
  3.874678227792535*^9, 3.874679263068123*^9, 3.874680974087776*^9, 
  3.874747616231062*^9, 3.874748119375317*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"MBint", "[", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "-", "ep"}], "]"}], "2"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "2"}], " ", "ep"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"-", "ep"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", "ep", "]"}], "2"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"2", " ", "ep"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"3", " ", "ep"}], "]"}]}], 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "-", 
         RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "ep"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"3", "+", 
         RowBox[{"3", " ", "ep"}]}], "]"}]}]], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"ep", "\[Rule]", "0"}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}]}], "]"}], ",", 
   RowBox[{"MBint", "[", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "-", "ep"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"2", "-", "ep"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", "ep", "]"}], "2"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"2", " ", "ep"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"3", " ", "ep"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "ep"}], "-", "z1"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"-", "z1"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "z1"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "-", 
         RowBox[{"2", " ", "ep"}], "+", "z1"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "ep"}], "+", "z1"}], "]"}]}], 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "-", 
         RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "ep"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "ep"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"3", "+", 
         RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"2", "-", 
         RowBox[{"2", " ", "ep"}], "+", "z1"}], "]"}]}]], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"ep", "\[Rule]", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"z1", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "2"]}]}], "}"}]}], "}"}]}], "]"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8691447953918867`*^9, 3.869659233466259*^9, 
  3.869692355460883*^9, 3.869923877966106*^9, 3.8746781631047707`*^9, 
  3.874678228905273*^9, 3.874679264223744*^9, 3.874680975242319*^9, 
  3.874747617412567*^9, 3.874748120580751*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MBintegralSelect", "=", 
  RowBox[{"MBmerge", "[", 
   RowBox[{"MBpreselect", "[", 
    RowBox[{"MBintegralCont", ",", 
     RowBox[{"{", 
      RowBox[{"ep", ",", "0", ",", 
       RowBox[{"-", "2"}]}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8630139680441923`*^9, 3.863013971050086*^9}, {
   3.863019081022709*^9, 3.863019083924554*^9}, {3.8630230799577436`*^9, 
   3.863023080487343*^9}, {3.863050445869562*^9, 3.863050448387925*^9}, {
   3.863095280618338*^9, 3.863095280618894*^9}, {3.863189778930179*^9, 
   3.863189780514174*^9}, {3.8631910773095913`*^9, 3.8631910773248*^9}, {
   3.863192350277693*^9, 3.863192350278471*^9}, {3.8631928701331453`*^9, 
   3.863192870148284*^9}, 3.863208807842304*^9, {3.863629668092683*^9, 
   3.863629668159164*^9}, {3.8636527514367113`*^9, 3.863652751487937*^9}, {
   3.86370180724712*^9, 3.86370180730134*^9}, {3.863714872431861*^9, 
   3.863714875599266*^9}, {3.863780531256667*^9, 3.863780532392658*^9}, 
   3.8637943213280067`*^9, 3.864158177329994*^9, 3.869144640365*^9, {
   3.874678103911766*^9, 3.8746781091593237`*^9}, {3.874678239284762*^9, 
   3.8746782396833553`*^9}, {3.8746792581618567`*^9, 3.874679258384536*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"MBint", "[", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "-", "ep"}], "]"}], "2"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "2"}], " ", "ep"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"-", "ep"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", "ep", "]"}], "2"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"2", " ", "ep"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"3", " ", "ep"}], "]"}]}], 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "-", 
         RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "ep"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"3", "+", 
         RowBox[{"3", " ", "ep"}]}], "]"}]}]], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"ep", "\[Rule]", "0"}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}]}], "]"}], ",", 
   RowBox[{"MBint", "[", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "-", "ep"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"2", "-", "ep"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", "ep", "]"}], "2"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"2", " ", "ep"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"3", " ", "ep"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "ep"}], "-", "z1"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"-", "z1"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "z1"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "-", 
         RowBox[{"2", " ", "ep"}], "+", "z1"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "ep"}], "+", "z1"}], "]"}]}], 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "-", 
         RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "ep"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "ep"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"3", "+", 
         RowBox[{"3", " ", "ep"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"2", "-", 
         RowBox[{"2", " ", "ep"}], "+", "z1"}], "]"}]}]], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"ep", "\[Rule]", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"z1", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "2"]}]}], "}"}]}], "}"}]}], "]"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.869144795482451*^9, 3.869659234020012*^9, 3.869692355648106*^9, 
   3.869923878163509*^9, {3.874678234712199*^9, 3.8746782402796917`*^9}, 
   3.874679264336812*^9, 3.874680975530641*^9, 3.8747476175464897`*^9, 
   3.8747481206993637`*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MBintegralExpand", "=", 
  RowBox[{"MBmerge", "[", 
   RowBox[{"MBexpand", "[", 
    RowBox[{"MBintegralSelect", ",", "1", ",", 
     RowBox[{"{", 
      RowBox[{"ep", ",", "0", ",", 
       RowBox[{"-", "2"}]}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.863013989824561*^9, 3.863013993944331*^9}, {
   3.863019086798877*^9, 3.8630190909804907`*^9}, {3.863023081667753*^9, 
   3.8630230823886127`*^9}, {3.8630504579420424`*^9, 
   3.8630504606119556`*^9}, {3.8630952806197243`*^9, 3.863095280620285*^9}, {
   3.863189784258027*^9, 3.86318978722611*^9}, {3.863191077326297*^9, 
   3.86319107734225*^9}, {3.863192350279305*^9, 3.863192350280004*^9}, {
   3.86319287014999*^9, 3.86319287016514*^9}, 3.86320880784311*^9, {
   3.863629668222365*^9, 3.8636296682589817`*^9}, {3.863652751572114*^9, 
   3.863652751639698*^9}, {3.863701807363915*^9, 3.863701807413803*^9}, {
   3.8637148776333637`*^9, 3.863714880336475*^9}, {3.863780533376603*^9, 
   3.8637805348487253`*^9}, {3.863794323047534*^9, 3.863794324503354*^9}, {
   3.864158167166656*^9, 3.8641581789049187`*^9}, 3.869144640372776*^9, {
   3.8746781119213123`*^9, 3.874678124014867*^9}, {3.874678246988316*^9, 
   3.874678247755131*^9}, {3.874679260568728*^9, 3.874679260816531*^9}, {
   3.8747489491754704`*^9, 3.874748951413178*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"MBint", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"24", "-", 
       RowBox[{"108", " ", "ep"}], "+", 
       RowBox[{"378", " ", 
        SuperscriptBox["ep", "2"]}], "+", 
       RowBox[{"36", " ", 
        SuperscriptBox["ep", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"2", ",", "1"}], "]"}]}], "-", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"9", "+", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"2", ",", "3"}], "]"}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["ep", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           SuperscriptBox["\[Pi]", "4"]}], "+", 
          RowBox[{"81", " ", 
           RowBox[{"(", 
            RowBox[{"33", "-", 
             RowBox[{"10", " ", 
              RowBox[{"PolyGamma", "[", 
               RowBox[{"2", ",", "1"}], "]"}]}], "+", 
             RowBox[{"6", " ", 
              RowBox[{"PolyGamma", "[", 
               RowBox[{"2", ",", "3"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
      RowBox[{"576", " ", 
       SuperscriptBox["ep", "6"]}]], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"ep", "\[Rule]", "0"}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}]}], "]"}], ",", 
   RowBox[{"MBint", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"48", " ", 
        SuperscriptBox["ep", "4"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"2", "+", "z1"}], "]"}]}]], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         RowBox[{"-", "z1"}], "]"}], "2"], " ", 
       RowBox[{"Gamma", "[", "z1", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "+", "z1"}], "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"4", "-", 
         RowBox[{"22", " ", "ep"}], "+", 
         RowBox[{"81", " ", 
          SuperscriptBox["ep", "2"]}], "-", 
         RowBox[{"8", " ", "ep", " ", "EulerGamma"}], "+", 
         RowBox[{"44", " ", 
          SuperscriptBox["ep", "2"], " ", "EulerGamma"}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["ep", "2"], " ", 
          SuperscriptBox["EulerGamma", "2"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["ep", "2"], " ", 
          SuperscriptBox["\[Pi]", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["ep", "2"], " ", 
          SuperscriptBox[
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "z1"}]}], "]"}], "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["ep", "2"], " ", 
          SuperscriptBox[
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", "z1"}], "]"}], "2"]}], "-", 
         RowBox[{"8", " ", "ep", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{"1", "+", "z1"}]}], "]"}]}], "+", 
         RowBox[{"44", " ", 
          SuperscriptBox["ep", "2"], " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{"1", "+", "z1"}]}], "]"}]}], "+", 
         RowBox[{"16", " ", 
          SuperscriptBox["ep", "2"], " ", "EulerGamma", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{"1", "+", "z1"}]}], "]"}]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["ep", "2"], " ", 
          SuperscriptBox[
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"1", "+", "z1"}]}], "]"}], "2"]}], "+", 
         RowBox[{"8", " ", "ep", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{"2", "+", "z1"}]}], "]"}]}], "-", 
         RowBox[{"44", " ", 
          SuperscriptBox["ep", "2"], " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{"2", "+", "z1"}]}], "]"}]}], "-", 
         RowBox[{"16", " ", 
          SuperscriptBox["ep", "2"], " ", "EulerGamma", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{"2", "+", "z1"}]}], "]"}]}], "-", 
         RowBox[{"16", " ", 
          SuperscriptBox["ep", "2"], " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{"1", "+", "z1"}]}], "]"}], " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{"2", "+", "z1"}]}], "]"}]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["ep", "2"], " ", 
          SuperscriptBox[
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"2", "+", "z1"}]}], "]"}], "2"]}], "+", 
         RowBox[{"2", " ", "ep", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", "z1"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"11", " ", "ep"}], "+", 
            RowBox[{"4", " ", "ep", " ", "EulerGamma"}], "+", 
            RowBox[{"4", " ", "ep", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"1", "+", "z1"}]}], "]"}]}], "-", 
            RowBox[{"4", " ", "ep", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"2", "+", "z1"}]}], "]"}]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", "ep", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{"-", "z1"}]}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"11", " ", "ep"}], "+", 
            RowBox[{"4", " ", "ep", " ", "EulerGamma"}], "+", 
            RowBox[{"2", " ", "ep", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", "z1"}], "]"}]}], "+", 
            RowBox[{"4", " ", "ep", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"1", "+", "z1"}]}], "]"}]}], "-", 
            RowBox[{"4", " ", "ep", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"2", "+", "z1"}]}], "]"}]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["ep", "2"], " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"1", ",", 
            RowBox[{"-", "z1"}]}], "]"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["ep", "2"], " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"1", ",", "z1"}], "]"}]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["ep", "2"], " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"1", ",", 
            RowBox[{"1", "+", "z1"}]}], "]"}]}], "-", 
         RowBox[{"8", " ", 
          SuperscriptBox["ep", "2"], " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"1", ",", 
            RowBox[{"2", "+", "z1"}]}], "]"}]}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"ep", "\[Rule]", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"z1", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "2"]}]}], "}"}]}], "}"}]}], "]"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.869144795524169*^9, 3.8696592353615303`*^9, 3.8696923560692167`*^9, 
   3.8699238785423603`*^9, {3.8746782450295143`*^9, 3.874678269363264*^9}, 
   3.874679265441963*^9, 3.8746809761580544`*^9, 3.874747618075584*^9, 
   3.8747481212270823`*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MBintegralBarnes", "=", 
  RowBox[{"MBmerge", "[", 
   RowBox[{"DoAllBarnes", "[", "MBintegralExpand", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.863014015983947*^9, 3.863014020038933*^9}, {
   3.8630190939748373`*^9, 3.863019095022272*^9}, {3.863023083202518*^9, 
   3.863023083984264*^9}, {3.863050467421821*^9, 3.863050469277461*^9}, {
   3.86309528062109*^9, 3.863095280621654*^9}, {3.863189789809759*^9, 
   3.8631897926399918`*^9}, {3.863191077343549*^9, 3.863191077358264*^9}, {
   3.863192350280734*^9, 3.8631923502813797`*^9}, {3.86319287016676*^9, 
   3.863192870181655*^9}, 3.863208807843568*^9, {3.863629668326716*^9, 
   3.863629668376733*^9}, {3.863652751737306*^9, 3.8636527518034687`*^9}, {
   3.8637018074639482`*^9, 3.863701807514421*^9}, {3.863714883328883*^9, 
   3.86371488647194*^9}, {3.863780535968473*^9, 3.863780537216316*^9}, {
   3.863794326183326*^9, 3.8637943275991287`*^9}, 3.86914399492631*^9, 
   3.8691446403790197`*^9, {3.874678130744607*^9, 3.874678137390162*^9}, {
   3.8747489419116983`*^9, 3.874748945965048*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"MBint", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"576", " ", 
        SuperscriptBox["ep", "6"]}]], 
      RowBox[{"(", 
       RowBox[{"24", "-", 
        RowBox[{"108", " ", "ep"}], "+", 
        RowBox[{
         SuperscriptBox["ep", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"378", "-", 
           RowBox[{"16", " ", 
            SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["ep", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", 
            RowBox[{"(", 
             RowBox[{"81", "+", 
              RowBox[{"44", " ", "EulerGamma"}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["EulerGamma", "2"]}]}], ")"}], " ", 
            SuperscriptBox["\[Pi]", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "4"]}], "+", 
           RowBox[{"81", " ", 
            RowBox[{"(", 
             RowBox[{"33", "-", 
              RowBox[{"10", " ", 
               RowBox[{"PolyGamma", "[", 
                RowBox[{"2", ",", "1"}], "]"}]}], "+", 
              RowBox[{"6", " ", 
               RowBox[{"PolyGamma", "[", 
                RowBox[{"2", ",", "3"}], "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["ep", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"22", "+", 
              RowBox[{"8", " ", "EulerGamma"}]}], ")"}], " ", 
            SuperscriptBox["\[Pi]", "2"]}], "+", 
           RowBox[{"9", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", " ", 
               RowBox[{"PolyGamma", "[", 
                RowBox[{"2", ",", "1"}], "]"}]}], "-", 
              RowBox[{"3", " ", 
               RowBox[{"(", 
                RowBox[{"9", "+", 
                 RowBox[{"PolyGamma", "[", 
                  RowBox[{"2", ",", "3"}], "]"}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"ep", "\[Rule]", "0"}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}]}], "]"}], ",", 
   RowBox[{"MBint", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"24", " ", 
        SuperscriptBox["ep", "3"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"2", "+", "z1"}], "]"}]}]], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         RowBox[{"-", "z1"}], "]"}], "2"], " ", 
       RowBox[{"Gamma", "[", "z1", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "+", "z1"}], "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"ep", " ", 
          SuperscriptBox[
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "z1"}]}], "]"}], "2"]}], "+", 
         RowBox[{"ep", " ", 
          SuperscriptBox[
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", "z1"}], "]"}], "2"]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{"1", "+", "z1"}]}], "]"}]}], "+", 
         RowBox[{"22", " ", "ep", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{"1", "+", "z1"}]}], "]"}]}], "+", 
         RowBox[{"8", " ", "ep", " ", "EulerGamma", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{"1", "+", "z1"}]}], "]"}]}], "+", 
         RowBox[{"4", " ", "ep", " ", 
          SuperscriptBox[
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"1", "+", "z1"}]}], "]"}], "2"]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{"2", "+", "z1"}]}], "]"}]}], "-", 
         RowBox[{"22", " ", "ep", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{"2", "+", "z1"}]}], "]"}]}], "-", 
         RowBox[{"8", " ", "ep", " ", "EulerGamma", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{"2", "+", "z1"}]}], "]"}]}], "-", 
         RowBox[{"8", " ", "ep", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{"1", "+", "z1"}]}], "]"}], " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{"2", "+", "z1"}]}], "]"}]}], "+", 
         RowBox[{"4", " ", "ep", " ", 
          SuperscriptBox[
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"2", "+", "z1"}]}], "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", "z1"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"11", " ", "ep"}], "+", 
            RowBox[{"4", " ", "ep", " ", "EulerGamma"}], "+", 
            RowBox[{"4", " ", "ep", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"1", "+", "z1"}]}], "]"}]}], "-", 
            RowBox[{"4", " ", "ep", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"2", "+", "z1"}]}], "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{"-", "z1"}]}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"11", " ", "ep"}], "+", 
            RowBox[{"4", " ", "ep", " ", "EulerGamma"}], "+", 
            RowBox[{"2", " ", "ep", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", "z1"}], "]"}]}], "+", 
            RowBox[{"4", " ", "ep", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"1", "+", "z1"}]}], "]"}]}], "-", 
            RowBox[{"4", " ", "ep", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"2", "+", "z1"}]}], "]"}]}]}], ")"}]}], "+", 
         RowBox[{"ep", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"1", ",", 
            RowBox[{"-", "z1"}]}], "]"}]}], "+", 
         RowBox[{"ep", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"1", ",", "z1"}], "]"}]}], "+", 
         RowBox[{"4", " ", "ep", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"1", ",", 
            RowBox[{"1", "+", "z1"}]}], "]"}]}], "-", 
         RowBox[{"4", " ", "ep", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"1", ",", 
            RowBox[{"2", "+", "z1"}]}], "]"}]}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"ep", "\[Rule]", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"z1", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "2"]}]}], "}"}]}], "}"}]}], "]"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.869144801567341*^9, 3.869659355365757*^9, 
  3.8696924387480383`*^9, 3.869923951721093*^9, 3.874678433283236*^9, 
  3.874679275191785*^9, 3.8746809857946453`*^9, 3.874747626630706*^9, 
  3.874748130987484*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Num", "=", 
  RowBox[{"MBintegrate", "[", 
   RowBox[{"MBintegralBarnes", ",", 
    RowBox[{"{", "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8684728239307947`*^9, 3.8684728325321903`*^9}, {
   3.868563339276422*^9, 3.868563339924322*^9}, 3.869144251695698*^9, 
   3.8691446403848553`*^9, {3.874678141072473*^9, 3.874678147497006*^9}}],

Cell[BoxData["\<\"Shifting contours...\"\>"], "Print",
 CellChangeTimes->{3.869144801647112*^9, 3.869659355577177*^9, 
  3.869692438875242*^9, 3.8699239518477583`*^9, 3.874678433515863*^9, 
  3.8746792752831707`*^9, 3.874680986009879*^9, 3.874747626736554*^9, 
  3.8747481310974083`*^9}],

Cell["\<\
Performing 2 lower-dimensional integrations with NIntegrate...1...2\
\>", "Print",
 CellChangeTimes->{3.869144801647112*^9, 3.869659355577177*^9, 
  3.869692438875242*^9, 3.8699239518477583`*^9, 3.874678433515863*^9, 
  3.8746792752831707`*^9, 3.874680986009879*^9, 3.874747626736554*^9, 
  3.874748133595071*^9}],

Cell[BoxData["\<\"Higher-dimensional integrals\"\>"], "Print",
 CellChangeTimes->{3.869144801647112*^9, 3.869659355577177*^9, 
  3.869692438875242*^9, 3.8699239518477583`*^9, 3.874678433515863*^9, 
  3.8746792752831707`*^9, 3.874680986009879*^9, 3.874747626736554*^9, 
  3.8747481340270977`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["0.041666666666666664`", 
     SuperscriptBox["ep", "6"]], "-", 
    FractionBox["0.1875`", 
     SuperscriptBox["ep", "5"]], "+", 
    FractionBox["0.38209432219196227`", 
     SuperscriptBox["ep", "4"]], "-", 
    FractionBox["1.977559944457432`", 
     SuperscriptBox["ep", "3"]], "+", 
    FractionBox["4.293400010160365`", 
     SuperscriptBox["ep", "2"]]}], ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.869144803224573*^9, 3.869659366618132*^9, 
  3.869692449862233*^9, 3.869923961675848*^9, 3.8746784419343767`*^9, 
  3.8746792781665287`*^9, 3.8746809889361343`*^9, 3.874747629733438*^9, 
  3.874748134027954*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Initial expression for analytics\
\>", "Text",
 CellChangeTimes->{{3.869143808463663*^9, 3.869143840171036*^9}, {
   3.869144034372363*^9, 3.869144037051353*^9}, 3.8691446405785437`*^9, {
   3.8746785631518908`*^9, 3.874678572790042*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"InitialExp", "=", "MBintegralBarnes"}]], "Input",
 CellChangeTimes->{{3.869143845389645*^9, 3.869143853828298*^9}, {
   3.869144018847432*^9, 3.8691440276530647`*^9}, 3.869144085898633*^9, {
   3.869144424018811*^9, 3.8691444274881983`*^9}, 3.869144466857566*^9, 
   3.869144640578711*^9, 3.869342093941432*^9, 3.869658655729374*^9, {
   3.869686149894087*^9, 3.869686162645442*^9}, {3.869690765890773*^9, 
   3.8696907660573797`*^9}, 3.8699240156951923`*^9, {3.874678554843742*^9, 
   3.874678560657391*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"MBint", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"576", " ", 
        SuperscriptBox["ep", "6"]}]], 
      RowBox[{"(", 
       RowBox[{"24", "-", 
        RowBox[{"108", " ", "ep"}], "+", 
        RowBox[{
         SuperscriptBox["ep", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"378", "-", 
           RowBox[{"16", " ", 
            SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["ep", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", 
            RowBox[{"(", 
             RowBox[{"81", "+", 
              RowBox[{"44", " ", "EulerGamma"}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["EulerGamma", "2"]}]}], ")"}], " ", 
            SuperscriptBox["\[Pi]", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "4"]}], "+", 
           RowBox[{"81", " ", 
            RowBox[{"(", 
             RowBox[{"33", "-", 
              RowBox[{"10", " ", 
               RowBox[{"PolyGamma", "[", 
                RowBox[{"2", ",", "1"}], "]"}]}], "+", 
              RowBox[{"6", " ", 
               RowBox[{"PolyGamma", "[", 
                RowBox[{"2", ",", "3"}], "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["ep", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"22", "+", 
              RowBox[{"8", " ", "EulerGamma"}]}], ")"}], " ", 
            SuperscriptBox["\[Pi]", "2"]}], "+", 
           RowBox[{"9", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", " ", 
               RowBox[{"PolyGamma", "[", 
                RowBox[{"2", ",", "1"}], "]"}]}], "-", 
              RowBox[{"3", " ", 
               RowBox[{"(", 
                RowBox[{"9", "+", 
                 RowBox[{"PolyGamma", "[", 
                  RowBox[{"2", ",", "3"}], "]"}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"ep", "\[Rule]", "0"}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}]}], "]"}], ",", 
   RowBox[{"MBint", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"24", " ", 
        SuperscriptBox["ep", "3"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"2", "+", "z1"}], "]"}]}]], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         RowBox[{"-", "z1"}], "]"}], "2"], " ", 
       RowBox[{"Gamma", "[", "z1", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "+", "z1"}], "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"ep", " ", 
          SuperscriptBox[
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "z1"}]}], "]"}], "2"]}], "+", 
         RowBox[{"ep", " ", 
          SuperscriptBox[
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", "z1"}], "]"}], "2"]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{"1", "+", "z1"}]}], "]"}]}], "+", 
         RowBox[{"22", " ", "ep", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{"1", "+", "z1"}]}], "]"}]}], "+", 
         RowBox[{"8", " ", "ep", " ", "EulerGamma", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{"1", "+", "z1"}]}], "]"}]}], "+", 
         RowBox[{"4", " ", "ep", " ", 
          SuperscriptBox[
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"1", "+", "z1"}]}], "]"}], "2"]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{"2", "+", "z1"}]}], "]"}]}], "-", 
         RowBox[{"22", " ", "ep", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{"2", "+", "z1"}]}], "]"}]}], "-", 
         RowBox[{"8", " ", "ep", " ", "EulerGamma", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{"2", "+", "z1"}]}], "]"}]}], "-", 
         RowBox[{"8", " ", "ep", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{"1", "+", "z1"}]}], "]"}], " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{"2", "+", "z1"}]}], "]"}]}], "+", 
         RowBox[{"4", " ", "ep", " ", 
          SuperscriptBox[
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"2", "+", "z1"}]}], "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", "z1"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"11", " ", "ep"}], "+", 
            RowBox[{"4", " ", "ep", " ", "EulerGamma"}], "+", 
            RowBox[{"4", " ", "ep", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"1", "+", "z1"}]}], "]"}]}], "-", 
            RowBox[{"4", " ", "ep", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"2", "+", "z1"}]}], "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{"-", "z1"}]}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"11", " ", "ep"}], "+", 
            RowBox[{"4", " ", "ep", " ", "EulerGamma"}], "+", 
            RowBox[{"2", " ", "ep", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", "z1"}], "]"}]}], "+", 
            RowBox[{"4", " ", "ep", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"1", "+", "z1"}]}], "]"}]}], "-", 
            RowBox[{"4", " ", "ep", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"2", "+", "z1"}]}], "]"}]}]}], ")"}]}], "+", 
         RowBox[{"ep", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"1", ",", 
            RowBox[{"-", "z1"}]}], "]"}]}], "+", 
         RowBox[{"ep", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"1", ",", "z1"}], "]"}]}], "+", 
         RowBox[{"4", " ", "ep", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"1", ",", 
            RowBox[{"1", "+", "z1"}]}], "]"}]}], "-", 
         RowBox[{"4", " ", "ep", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"1", ",", 
            RowBox[{"2", "+", "z1"}]}], "]"}]}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"ep", "\[Rule]", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"z1", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "2"]}]}], "}"}]}], "}"}]}], "]"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.869924098123506*^9, 3.874678580991376*^9, 3.8746793169016314`*^9, 
   3.874747637705319*^9, {3.8747481379635983`*^9, 3.874748145853718*^9}}]
}, Open  ]]
}, Closed]],

Cell["An implementation of PSLQ:", "Text",
 CellChangeTimes->{{3.869143808463663*^9, 3.869143840171036*^9}, {
   3.869144034372363*^9, 3.869144037051353*^9}, 3.8691446405785437`*^9, {
   3.8746785631518908`*^9, 3.874678572790042*^9}, {3.874679751060576*^9, 
   3.874679760388001*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"PSLQ", "[", 
    RowBox[{
     RowBox[{"num_", "?", "NumericQ"}], ",", 
     RowBox[{"basis_", "?", "VectorQ"}]}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"coefficients", ",", "result"}], "}"}], ",", 
     RowBox[{
      RowBox[{"coefficients", "=", 
       RowBox[{"FindIntegerNullVector", "[", 
        RowBox[{"Prepend", "[", 
         RowBox[{
          RowBox[{"N", "[", 
           RowBox[{"basis", ",", 
            RowBox[{"Precision", "[", "num", "]"}]}], "]"}], ",", "num"}], 
         "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"result", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"Rest", "[", "coefficients", "]"}], ".", "basis"}], "/", 
        RowBox[{"First", "[", "coefficients", "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Sign", "[", 
        RowBox[{"N", "[", "result", "]"}], "]"}], " ", 
       RowBox[{"Sign", "[", "num", "]"}], " ", "result"}]}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8746731793429193`*^9, 3.8746731793450327`*^9}}],

Cell[CellGroupData[{

Cell["ep^(-3)", "Text",
 CellChangeTimes->{{3.869144849900618*^9, 3.869144856763257*^9}, {
  3.869144886865972*^9, 3.869144887018385*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"InitialExpEp3", "[", "n_", "]"}], ":=", 
   RowBox[{"Re", "[", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{"InitialExp", "[", 
           RowBox[{"[", 
            RowBox[{"n", ",", "1"}], "]"}], "]"}], ",", 
          RowBox[{"ep", "^", 
           RowBox[{"(", 
            RowBox[{"-", "3"}], ")"}]}]}], "]"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", "Pi"}], ")"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"InitialExp", "[", 
          RowBox[{"[", 
           RowBox[{"n", ",", "2", ",", "2", ",", "1", ",", "1"}], "]"}], 
          "]"}], "->", 
         RowBox[{
          RowBox[{"InitialExp", "[", 
           RowBox[{"[", 
            RowBox[{"n", ",", "2", ",", "2", ",", "1", ",", "2"}], "]"}], 
           "]"}], "+", 
          RowBox[{"I", " ", "z1"}]}]}], "}"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"z1", ",", 
        RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}], ",", 
      RowBox[{"WorkingPrecision", "\[Rule]", "100"}]}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.869005653048956*^9, 3.869005736139201*^9}, {
   3.869005774074213*^9, 3.869005787713524*^9}, {3.8690058480294228`*^9, 
   3.869005876604002*^9}, {3.869005933940919*^9, 3.869005996407131*^9}, {
   3.8690060987246847`*^9, 3.8690061020926037`*^9}, 3.869007209580831*^9, {
   3.8690073248444347`*^9, 3.869007327053226*^9}, {3.86904636497117*^9, 
   3.86904637616087*^9}, {3.869046414168717*^9, 3.8690464229356194`*^9}, {
   3.869046483806982*^9, 3.869046483901979*^9}, {3.869046643637835*^9, 
   3.869046644764571*^9}, {3.869048277968172*^9, 3.869048278463129*^9}, {
   3.869053072181231*^9, 3.869053076119897*^9}, {3.869053363415079*^9, 
   3.8690534066911287`*^9}, {3.869053660581546*^9, 3.869053680220373*^9}, {
   3.869137447790689*^9, 3.869137465159371*^9}, {3.869138765852785*^9, 
   3.869138765964552*^9}, {3.86913957897954*^9, 3.869139579083393*^9}, {
   3.869140245121413*^9, 3.869140248704322*^9}, {3.8691445204972963`*^9, 
   3.869144522887966*^9}, 3.8691446406039553`*^9, {3.869144882595134*^9, 
   3.869144884964898*^9}, {3.869144988126007*^9, 3.869144989764926*^9}, {
   3.869342094140339*^9, 3.86934209423057*^9}, {3.8696586589830837`*^9, 
   3.869658661717852*^9}, {3.869924018455845*^9, 3.869924019374139*^9}, {
   3.874679383351379*^9, 3.87467939099949*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"InitialExpEp3Num", "=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"Quiet", "[", 
     RowBox[{"InitialExpEp3", "[", "n", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "2", ",", 
      RowBox[{"Length", "[", "InitialExp", "]"}]}], "}"}]}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.869054836310038*^9, 3.869054850860443*^9}, {
   3.869055687460071*^9, 3.8690557797045097`*^9}, {3.869055861798407*^9, 
   3.869055861958564*^9}, {3.869137474223323*^9, 3.8691374877963247`*^9}, 
   3.869139047527426*^9, {3.869139152623035*^9, 3.8691391527508583`*^9}, {
   3.869139403968246*^9, 3.869139404455842*^9}, {3.869139580514729*^9, 
   3.86913958058672*^9}, {3.86914024344744*^9, 3.8691402435915422`*^9}, {
   3.869144525175159*^9, 3.86914452675918*^9}, {3.86914460250841*^9, 
   3.869144640604141*^9}, {3.8691448792758207`*^9, 3.869144879442974*^9}, 
   3.86934209428069*^9, 3.869658662257084*^9, {3.8696595779580183`*^9, 
   3.869659592061515*^9}, {3.869692649333103*^9, 3.8696926608512287`*^9}, {
   3.869924019973016*^9, 3.8699240202423897`*^9}, {3.8699241185580397`*^9, 
   3.8699241261794977`*^9}, {3.874679395790717*^9, 3.87467941046218*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  "1.3920208502860944378604160028592058365931511615860222789719063974651084753\
4081109994023639097898911811538252132383459317040401772523129`100.\
15051499783199"}]], "Output",
 CellChangeTimes->{3.874679562983161*^9, 3.874747695216804*^9, 
  3.8747481986600733`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"PSLQ", "[", 
   RowBox[{"InitialExpEp3Num", ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "EulerGamma", ",", 
      RowBox[{"EulerGamma", "^", "2"}], ",", 
      RowBox[{"Pi", "^", "2"}], ",", 
      RowBox[{"Pi", "^", "4"}], ",", 
      RowBox[{"EulerGamma", " ", 
       RowBox[{"Pi", "^", "2"}]}], ",", 
      RowBox[{
       RowBox[{"EulerGamma", "^", "2"}], " ", 
       RowBox[{"Pi", "^", "2"}]}], ",", 
      RowBox[{"Zeta", "[", "3", "]"}], ",", 
      RowBox[{
       RowBox[{"Zeta", "[", "3", "]"}], " ", "EulerGamma"}]}], "}"}]}], "]"}],
   "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.869137568020347*^9, 3.8691375785324697`*^9}, {
   3.869139200093687*^9, 3.869139241589271*^9}, 3.869139391769538*^9, {
   3.8691395747553988`*^9, 3.8691395748671827`*^9}, {3.869140223776697*^9, 
   3.8691402272083597`*^9}, {3.869140288479602*^9, 3.8691403165457*^9}, {
   3.869141372897661*^9, 3.86914147499594*^9}, {3.869144533423649*^9, 
   3.869144535495514*^9}, 3.869144640664534*^9, {3.869144873027464*^9, 
   3.8691448731151876`*^9}, {3.869145251843258*^9, 3.869145251937903*^9}, {
   3.869342094454526*^9, 3.869342094480927*^9}, {3.869658664487175*^9, 
   3.869658665287034*^9}, {3.8699240211567307`*^9, 3.869924021474176*^9}, {
   3.869925409563406*^9, 3.869925416081715*^9}, {3.8746794132290573`*^9, 
   3.874679418069797*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "36"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "EulerGamma"}]}], ")"}]}], " ", 
     SuperscriptBox["\[Pi]", "2"]}], "-", 
    RowBox[{"24", " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.874679563202211*^9, 3.874747695396027*^9, 
  3.8747481987987137`*^9}]
}, Open  ]],

Cell["\<\
NB. Overcomplete basis used for demonstration purposes. Basis should be \
chosen more efficiently in actual applications to reduce required numerical \
precision.\
\>", "Text",
 CellChangeTimes->{{3.874748612352796*^9, 3.8747486798693523`*^9}, {
  3.8747488625921926`*^9, 3.8747488739263287`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"InitialExpEp3Exact", "=", 
   RowBox[{
    FractionBox["1", "18"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "EulerGamma"}]}], ")"}], " ", 
       SuperscriptBox["\[Pi]", "2"]}], "+", 
      RowBox[{"24", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8691396351216373`*^9, 3.8691396442164173`*^9}, {
   3.869140207961577*^9, 3.86914021044919*^9}, 3.8691414970010033`*^9, 
   3.869144640664768*^9, {3.8691447482251987`*^9, 3.8691447530961027`*^9}, {
   3.869144871394758*^9, 3.869144871458679*^9}, {3.8691452618739977`*^9, 
   3.8691452670103207`*^9}, 3.869342094539798*^9, 3.869658666354683*^9, 
   3.869658702861485*^9, 3.869692885449338*^9, 3.8699240226045*^9, 
   3.8699241583864*^9, 3.869925431643523*^9, {3.874679424644093*^9, 
   3.874679437716179*^9}, 3.8746795822449493`*^9, 3.874747749184485*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell["ep^(-2)", "Text",
 CellChangeTimes->{{3.869144849900618*^9, 3.869144856763257*^9}, {
  3.869144886865972*^9, 3.869144887018385*^9}, {3.874679463929843*^9, 
  3.8746794640241117`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"InitialExpEp2", "[", "n_", "]"}], ":=", 
   RowBox[{"Re", "[", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{"InitialExp", "[", 
           RowBox[{"[", 
            RowBox[{"n", ",", "1"}], "]"}], "]"}], ",", 
          RowBox[{"ep", "^", 
           RowBox[{"(", 
            RowBox[{"-", "2"}], ")"}]}]}], "]"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", "Pi"}], ")"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"InitialExp", "[", 
          RowBox[{"[", 
           RowBox[{"n", ",", "2", ",", "2", ",", "1", ",", "1"}], "]"}], 
          "]"}], "->", 
         RowBox[{
          RowBox[{"InitialExp", "[", 
           RowBox[{"[", 
            RowBox[{"n", ",", "2", ",", "2", ",", "1", ",", "2"}], "]"}], 
           "]"}], "+", 
          RowBox[{"I", " ", "z1"}]}]}], "}"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"z1", ",", 
        RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}], ",", 
      RowBox[{"WorkingPrecision", "\[Rule]", "100"}]}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.869005653048956*^9, 3.869005736139201*^9}, {
   3.869005774074213*^9, 3.869005787713524*^9}, {3.8690058480294228`*^9, 
   3.869005876604002*^9}, {3.869005933940919*^9, 3.869005996407131*^9}, {
   3.8690060987246847`*^9, 3.8690061020926037`*^9}, 3.869007209580831*^9, {
   3.8690073248444347`*^9, 3.869007327053226*^9}, {3.86904636497117*^9, 
   3.86904637616087*^9}, {3.869046414168717*^9, 3.8690464229356194`*^9}, {
   3.869046483806982*^9, 3.869046483901979*^9}, {3.869046643637835*^9, 
   3.869046644764571*^9}, {3.869048277968172*^9, 3.869048278463129*^9}, {
   3.869053072181231*^9, 3.869053076119897*^9}, {3.869053363415079*^9, 
   3.8690534066911287`*^9}, {3.869053660581546*^9, 3.869053680220373*^9}, {
   3.869137447790689*^9, 3.869137465159371*^9}, {3.869138765852785*^9, 
   3.869138765964552*^9}, {3.86913957897954*^9, 3.869139579083393*^9}, {
   3.869140245121413*^9, 3.869140248704322*^9}, {3.8691445204972963`*^9, 
   3.869144522887966*^9}, 3.8691446406039553`*^9, {3.869144882595134*^9, 
   3.869144884964898*^9}, {3.869144988126007*^9, 3.869144989764926*^9}, {
   3.869342094140339*^9, 3.86934209423057*^9}, {3.8696586589830837`*^9, 
   3.869658661717852*^9}, {3.869924018455845*^9, 3.869924019374139*^9}, {
   3.874679383351379*^9, 3.87467939099949*^9}, {3.874679465554448*^9, 
   3.874679468683733*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"InitialExpEp2Num", "=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"Quiet", "[", 
     RowBox[{"InitialExpEp2", "[", "n", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "2", ",", 
      RowBox[{"Length", "[", "InitialExp", "]"}]}], "}"}]}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.869054836310038*^9, 3.869054850860443*^9}, {
   3.869055687460071*^9, 3.8690557797045097`*^9}, {3.869055861798407*^9, 
   3.869055861958564*^9}, {3.869137474223323*^9, 3.8691374877963247`*^9}, 
   3.869139047527426*^9, {3.869139152623035*^9, 3.8691391527508583`*^9}, {
   3.869139403968246*^9, 3.869139404455842*^9}, {3.869139580514729*^9, 
   3.86913958058672*^9}, {3.86914024344744*^9, 3.8691402435915422`*^9}, {
   3.869144525175159*^9, 3.86914452675918*^9}, {3.86914460250841*^9, 
   3.869144640604141*^9}, {3.8691448792758207`*^9, 3.869144879442974*^9}, 
   3.86934209428069*^9, 3.869658662257084*^9, {3.8696595779580183`*^9, 
   3.869659592061515*^9}, {3.869692649333103*^9, 3.8696926608512287`*^9}, {
   3.869924019973016*^9, 3.8699240202423897`*^9}, {3.8699241185580397`*^9, 
   3.8699241261794977`*^9}, {3.874679395790717*^9, 3.87467941046218*^9}, {
   3.8746794718105907`*^9, 3.8746794737865553`*^9}}],

Cell[BoxData["3.\
200625658090948666197999646261758004752571461240465883066914698226841313900102\
91022031922482673828623816447197181184717225703826907973`100.15051499783199"],\
 "Output",
 CellChangeTimes->{3.8746796976098146`*^9, 3.8747478083318653`*^9, 
  3.874748310260552*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"PSLQ", "[", 
   RowBox[{"InitialExpEp2Num", ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "EulerGamma", ",", 
      RowBox[{"EulerGamma", "^", "2"}], ",", 
      RowBox[{"Pi", "^", "2"}], ",", 
      RowBox[{"Pi", "^", "4"}], ",", 
      RowBox[{"EulerGamma", " ", 
       RowBox[{"Pi", "^", "2"}]}], ",", 
      RowBox[{
       RowBox[{"EulerGamma", "^", "2"}], " ", 
       RowBox[{"Pi", "^", "2"}]}], ",", 
      RowBox[{"Zeta", "[", "3", "]"}], ",", 
      RowBox[{
       RowBox[{"Zeta", "[", "3", "]"}], " ", "EulerGamma"}]}], "}"}]}], "]"}],
   "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.869137568020347*^9, 3.8691375785324697`*^9}, {
   3.869139200093687*^9, 3.869139241589271*^9}, 3.869139391769538*^9, {
   3.8691395747553988`*^9, 3.8691395748671827`*^9}, {3.869140223776697*^9, 
   3.8691402272083597`*^9}, {3.869140288479602*^9, 3.8691403165457*^9}, {
   3.869141372897661*^9, 3.86914147499594*^9}, {3.869144533423649*^9, 
   3.869144535495514*^9}, 3.869144640664534*^9, {3.869144873027464*^9, 
   3.8691448731151876`*^9}, {3.869145251843258*^9, 3.869145251937903*^9}, {
   3.869342094454526*^9, 3.869342094480927*^9}, {3.869658664487175*^9, 
   3.869658665287034*^9}, {3.8699240211567307`*^9, 3.869924021474176*^9}, {
   3.869925409563406*^9, 3.869925416081715*^9}, {3.8746794132290573`*^9, 
   3.874679418069797*^9}, {3.874679475562463*^9, 3.8746794756743517`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "72"], " ", 
   RowBox[{"(", 
    RowBox[{"9", "+", 
     RowBox[{"22", " ", "EulerGamma"}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["EulerGamma", "2"]}]}], ")"}], " ", 
   SuperscriptBox["\[Pi]", "2"]}], "-", 
  FractionBox[
   RowBox[{"79", " ", 
    SuperscriptBox["\[Pi]", "4"]}], "2160"], "+", 
  RowBox[{"3", " ", 
   RowBox[{"Zeta", "[", "3", "]"}]}]}]], "Output",
 CellChangeTimes->{3.8746796978620977`*^9, 3.874747808567918*^9, 
  3.874748310342804*^9}]
}, Open  ]],

Cell["\<\
NB. Overcomplete basis used for demonstration purposes. Basis should be \
chosen more efficiently in actual applications to reduce required numerical \
precision.\
\>", "Text",
 CellChangeTimes->{{3.874748612352796*^9, 3.8747486798693523`*^9}, 
   3.874748882760992*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"InitialExpEp2Exact", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "72"], " ", 
     RowBox[{"(", 
      RowBox[{"9", "+", 
       RowBox[{"22", " ", "EulerGamma"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["EulerGamma", "2"]}]}], ")"}], " ", 
     SuperscriptBox["\[Pi]", "2"]}], "-", 
    FractionBox[
     RowBox[{"79", " ", 
      SuperscriptBox["\[Pi]", "4"]}], "2160"], "+", 
    RowBox[{"3", " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8691396351216373`*^9, 3.8691396442164173`*^9}, {
   3.869140207961577*^9, 3.86914021044919*^9}, 3.8691414970010033`*^9, 
   3.869144640664768*^9, {3.8691447482251987`*^9, 3.8691447530961027`*^9}, {
   3.869144871394758*^9, 3.869144871458679*^9}, {3.8691452618739977`*^9, 
   3.8691452670103207`*^9}, 3.869342094539798*^9, 3.869658666354683*^9, 
   3.869658702861485*^9, 3.869692885449338*^9, 3.8699240226045*^9, 
   3.8699241583864*^9, 3.869925431643523*^9, {3.874679424644093*^9, 
   3.874679437716179*^9}, {3.874679478601944*^9, 3.8746794787378607`*^9}, 
   3.874679713113575*^9}]
}, Closed]],

Cell["\<\
Combining individual contributions to get analytical expression:\
\>", "Text",
 CellChangeTimes->{{3.87467984695483*^9, 3.874679853593709*^9}, {
  3.874680520840178*^9, 3.8746805457418203`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Exact", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"InitialExp", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "1"}], "]"}], "]"}], "+", 
     RowBox[{"InitialExpEp3Exact", "/", 
      RowBox[{"ep", "^", "3"}]}], "+", 
     RowBox[{"InitialExpEp2Exact", "/", 
      RowBox[{"ep", "^", "2"}]}]}], "//", "FullSimplify"}], "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", "ep"}], "]"}], "&"}]}]}]], "Input",
 CellChangeTimes->{{3.8691445416621323`*^9, 3.869144549269964*^9}, {
   3.869144626747952*^9, 3.86914464059195*^9}, {3.869144845316608*^9, 
   3.8691448467357883`*^9}, {3.869144910052328*^9, 3.869144934514741*^9}, {
   3.869342094056656*^9, 3.869342094080451*^9}, {3.869658657324325*^9, 
   3.8696586580775843`*^9}, {3.869659508266406*^9, 3.8696595083541117`*^9}, 
   3.8696595512964*^9, 3.8699240179574823`*^9, 3.874678590569312*^9, {
   3.874679347167213*^9, 3.874679359877407*^9}, 3.87467943534816*^9, {
   3.874679482731941*^9, 3.8746794984669657`*^9}, {3.874679830675221*^9, 
   3.874679835168292*^9}, 3.8746800657030907`*^9, {3.874680101806479*^9, 
   3.874680103279233*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"24", " ", 
    SuperscriptBox["ep", "6"]}]], "-", 
  FractionBox["3", 
   RowBox[{"16", " ", 
    SuperscriptBox["ep", "5"]}]], "+", 
  FractionBox[
   RowBox[{"189", "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["\[Pi]", "2"]}]}], 
   RowBox[{"288", " ", 
    SuperscriptBox["ep", "4"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"-", "36450"}], "+", 
    RowBox[{"2160", " ", 
     SuperscriptBox["\[Pi]", "2"]}], "-", 
    RowBox[{"15840", " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}]}], 
   RowBox[{"17280", " ", 
    SuperscriptBox["ep", "3"]}]], "+", 
  FractionBox[
   RowBox[{"112995", "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"945", "+", 
       RowBox[{"64", " ", 
        SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
    RowBox[{"71280", " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}]}], 
   RowBox[{"17280", " ", 
    SuperscriptBox["ep", "2"]}]]}]], "Output",
 CellChangeTimes->{3.86969257231321*^9, 3.869924103205153*^9, 
  3.8746792439610033`*^9, 3.874679800884779*^9, 3.8746800662089376`*^9, 
  3.874680337905088*^9}]
}, Open  ]],

Cell["Numerical test :", "Text",
 CellChangeTimes->{{3.87467984695483*^9, 3.874679853593709*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Num", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "-", "Exact"}], "//", "N"}], "//", 
  "Chop"}]], "Input",
 CellChangeTimes->{{3.874679827987458*^9, 3.8746798439343557`*^9}, {
  3.8746800791011467`*^9, 3.8746800799213552`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.87468007187792*^9, 3.874680093295724*^9}}]
}, Open  ]],

Cell["Final result for Region 13:", "Text",
 CellChangeTimes->{{3.869143808463663*^9, 3.869143840171036*^9}, {
   3.869144034372363*^9, 3.869144037051353*^9}, 3.8691446405785437`*^9, {
   3.8746785631518908`*^9, 3.874678572790042*^9}, {3.874678961389821*^9, 
   3.874678965204916*^9}, {3.874748712300519*^9, 3.874748717714856*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Y", "*", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"pref", "*", "Exact"}], "//", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", 
          RowBox[{"ep", ",", "0", ",", 
           RowBox[{"-", "2"}]}], "}"}]}], "]"}], "&"}]}], "//", 
     "FullSimplify"}], "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", "ep"}], "]"}], "&"}]}], ")"}]}]], "Input",
 CellChangeTimes->{
  3.8746787261424417`*^9, 3.87467985885113*^9, {3.87468042974452*^9, 
   3.874680491706044*^9}, {3.874747669994134*^9, 3.874747670169241*^9}, {
   3.87474817002096*^9, 3.8747481711738377`*^9}}],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["y", 
   RowBox[{
    RowBox[{"-", "4"}], " ", "ep"}]], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"12", " ", 
       SuperscriptBox["ep", "6"]}]]}], "-", 
    FractionBox[
     SuperscriptBox["\[Pi]", "2"], 
     RowBox[{"144", " ", 
      SuperscriptBox["ep", "4"]}]], "+", 
    FractionBox[
     RowBox[{"203", " ", 
      SuperscriptBox["\[Pi]", "4"]}], 
     RowBox[{"3456", " ", 
      SuperscriptBox["ep", "2"]}]], "+", 
    FractionBox[
     RowBox[{"31", " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], 
     RowBox[{"12", " ", 
      SuperscriptBox["ep", "3"]}]]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.8746804487215443`*^9, {3.874680479320148*^9, 3.874680492500626*^9}}]
}, Open  ]]
},
Evaluator->"Kernel 2",
CellGrouping->Manual,
WindowSize->{1275, 803},
WindowMargins->{{4, Automatic}, {Automatic, 0}},
FrontEndVersion->"9.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (January 25, \
2013)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 509, 8, 49, "Text"],
Cell[1069, 30, 262, 5, 30, "Text"],
Cell[CellGroupData[{
Cell[1356, 39, 957, 25, 114, "Input"],
Cell[2316, 66, 198, 4, 21, "Print"],
Cell[2517, 72, 157, 2, 21, "Print"],
Cell[2677, 76, 167, 2, 22, "Print"],
Cell[2847, 80, 182, 2, 22, "Print"],
Cell[3032, 84, 178, 2, 22, "Print"],
Cell[3213, 88, 165, 2, 21, "Print"],
Cell[3381, 92, 161, 2, 21, "Print"],
Cell[3545, 96, 169, 2, 22, "Print"],
Cell[3717, 100, 179, 2, 21, "Print"],
Cell[3899, 104, 171, 2, 21, "Print"],
Cell[4073, 108, 189, 2, 21, "Print"]
}, Closed]],
Cell[4277, 113, 117, 3, 22, "Input"],
Cell[4397, 118, 262, 3, 30, "Text"],
Cell[4662, 123, 158, 2, 28, "Input"],
Cell[4823, 127, 379, 6, 30, "Text"],
Cell[5205, 135, 23029, 382, 282, "Input"],
Cell[CellGroupData[{
Cell[28259, 521, 2791, 77, 87, "Input"],
Cell[31053, 600, 2368, 33, 198, "Print"],
Cell[33424, 635, 44477, 683, 1547, "Print"],
Cell[77904, 1320, 11456, 272, 195, "Output"]
}, Closed]],
Cell[CellGroupData[{
Cell[89397, 1597, 279, 4, 27, "Text"],
Cell[89679, 1603, 403591, 8973, 5950, "Input"]
}, Closed]],
Cell[493285, 10579, 364, 6, 27, "Text"],
Cell[CellGroupData[{
Cell[493674, 10589, 1300, 28, 46, "Input"],
Cell[494977, 10619, 5070, 143, 86, "Output"]
}, Closed]],
Cell[500062, 10765, 316, 6, 27, "Text"],
Cell[500381, 10773, 2164, 59, 97, "Input"],
Cell[502548, 10834, 376, 7, 30, "Text"],
Cell[CellGroupData[{
Cell[502949, 10845, 797, 18, 28, "Input"],
Cell[503749, 10865, 5959, 162, 91, "Output"]
}, Closed]],
Cell[509723, 11030, 243, 3, 27, "Text"],
Cell[CellGroupData[{
Cell[509991, 11037, 167, 4, 28, "Input"],
Cell[510161, 11043, 7308, 196, 91, "Print"],
Cell[517472, 11241, 354, 8, 22, "Print"],
Cell[517829, 11251, 7602, 207, 114, "Print"],
Cell[525434, 11460, 354, 8, 22, "Print"],
Cell[525791, 11470, 6756, 190, 116, "Print"],
Cell[532550, 11662, 354, 8, 22, "Print"],
Cell[532907, 11672, 6044, 171, 118, "Print"],
Cell[538954, 11845, 354, 8, 22, "Print"],
Cell[539311, 11855, 4752, 138, 84, "Print"],
Cell[544066, 11995, 356, 8, 22, "Print"],
Cell[544425, 12005, 4836, 140, 79, "Print"],
Cell[549264, 12147, 567, 11, 22, "Print"],
Cell[549834, 12160, 4483, 128, 79, "Print"],
Cell[554320, 12290, 354, 8, 22, "Print"],
Cell[554677, 12300, 4619, 128, 79, "Print"],
Cell[559299, 12430, 575, 13, 22, "Print"],
Cell[559877, 12445, 4934, 128, 94, "Print"],
Cell[564814, 12575, 409, 10, 22, "Print"],
Cell[565226, 12587, 4463, 115, 86, "Print"],
Cell[569692, 12704, 335, 8, 21, "Print"],
Cell[570030, 12714, 4153, 112, 114, "Output"]
}, Closed]],
Cell[574198, 12829, 312, 6, 27, "Text"],
Cell[574513, 12837, 4596, 116, 131, "Input"],
Cell[579112, 12955, 215, 4, 30, "Text"],
Cell[579330, 12961, 287, 9, 28, "Input"],
Cell[CellGroupData[{
Cell[579642, 12974, 1718, 25, 28, "Input"],
Cell[581363, 13001, 396, 8, 49, "Print"],
Cell[581762, 13011, 3106, 90, 133, "Output"]
}, Closed]],
Cell[CellGroupData[{
Cell[584905, 13106, 1211, 20, 22, "Input"],
Cell[586119, 13128, 3116, 91, 133, "Output"]
}, Closed]],
Cell[CellGroupData[{
Cell[589272, 13224, 1328, 22, 22, "Input"],
Cell[590603, 13248, 7631, 202, 232, "Output"]
}, Closed]],
Cell[CellGroupData[{
Cell[598271, 13455, 1080, 16, 22, "Input"],
Cell[599354, 13473, 7372, 198, 231, "Output"]
}, Closed]],
Cell[CellGroupData[{
Cell[606763, 13676, 364, 7, 22, "Input"],
Cell[607130, 13685, 287, 4, 22, "Print"],
Cell[607420, 13691, 323, 6, 21, "Print"],
Cell[607746, 13699, 295, 4, 22, "Print"],
Cell[608044, 13705, 694, 17, 51, "Output"]
}, Closed]],
Cell[CellGroupData[{
Cell[608775, 13727, 248, 5, 27, "Text"],
Cell[CellGroupData[{
Cell[609048, 13736, 533, 8, 28, "Input"],
Cell[609584, 13746, 7306, 197, 231, "Output"]
}, Open  ]]
}, Closed]],
Cell[616917, 13947, 284, 4, 27, "Text"],
Cell[617204, 13953, 1127, 31, 63, "Input"],
Cell[CellGroupData[{
Cell[618356, 13988, 138, 2, 30, "Text"],
Cell[618497, 13992, 2474, 53, 63, "Input"],
Cell[CellGroupData[{
Cell[620996, 14049, 1184, 21, 28, "Input"],
Cell[622183, 14072, 297, 6, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[622517, 14083, 1376, 28, 46, "Input"],
Cell[623896, 14113, 440, 14, 48, "Output"]
}, Open  ]],
Cell[624351, 14130, 307, 6, 30, "Text"],
Cell[624661, 14138, 980, 21, 49, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[625678, 14164, 189, 3, 27, "Text"],
Cell[625870, 14169, 2524, 54, 63, "Input"],
Cell[CellGroupData[{
Cell[628419, 14227, 1238, 22, 28, "Input"],
Cell[629660, 14251, 281, 5, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[629978, 14261, 1424, 28, 46, "Input"],
Cell[631405, 14291, 528, 16, 50, "Output"]
}, Open  ]],
Cell[631948, 14310, 280, 6, 30, "Text"],
Cell[632231, 14318, 1126, 25, 51, "Input"]
}, Closed]],
Cell[633372, 14346, 204, 4, 27, "Text"],
Cell[CellGroupData[{
Cell[633601, 14354, 1149, 24, 28, "Input"],
Cell[634753, 14380, 1161, 37, 55, "Output"]
}, Open  ]],
Cell[635929, 14420, 97, 1, 30, "Text"],
Cell[CellGroupData[{
Cell[636051, 14425, 287, 8, 28, "Input"],
Cell[636341, 14435, 93, 1, 28, "Output"]
}, Open  ]],
Cell[636449, 14439, 331, 4, 30, "Text"],
Cell[CellGroupData[{
Cell[636805, 14447, 688, 20, 28, "Input"],
Cell[637496, 14469, 774, 26, 54, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

